TouchTwin: Human-AI Haptic Authoring for 3D-Scanned Tabletop Scenes through Language and Touch

Creating haptic experiences from real-world environments remains difficult: visual scans capture appearance but not material feel, while manual haptic authoring requires specialized expertise. We present TouchTwin, a human-AI approach that turns phone scans of tabletop scenes into editable haptic scenes. TouchTwin uses AI to propose material regions that users can experience and revise through language and spatial edits. A model trained on measured tool-surface interactions generates the haptic responses, allowing users to work with material descriptions rather than low-level signal parameters. In a study with N=12 participants and physical reference objects present, automatic drafts scored 4.0/7 for realism and 5.4/7 as useful starting points. After a median of 6.6 minutes of editing, realism increased to 5.6/7, while scoring the saved material layers against ground truth showed material-family accuracy improving from 52% to 92%. Participants also used the same workflow to author material feels without a physical reference.

==> check.py <==
import re
from collections import Counter
from pathlib import Path

d = Path(__file__).resolve().parent
src = (d / "main.tex").read_text(encoding="utf-8")
# expand \input{sections/...} so all checks cover the section files
def _expand(m):
    p = d / (m.group(1) + ".tex")
    return p.read_text(encoding="utf-8") if p.exists() else m.group(0)
src = re.sub(r"\\input\{([^}]+)\}", _expand, src)

begins = re.findall(r"\\begin\{(\w+\*?)\}", src)
ends = re.findall(r"\\end\{(\w+\*?)\}", src)
b, e = Counter(begins), Counter(ends)
mism = {k: (b.get(k, 0), e.get(k, 0)) for k in set(b) | set(e) if b.get(k, 0) != e.get(k, 0)}
print("env mismatches:", mism or "none")
print("brace balance (should be 0):", src.count("{") - src.count("}"))

cites = set()
for m in re.findall(r"\\cite\{([^}]*)\}", src):
    cites.update(k.strip() for k in m.split(","))
bib = set(re.findall(r"@\w+\{([^,]+),", (d / "references.bib").read_text(encoding="utf-8")))
print("cited but missing from bib:", (cites - bib) or "none")
print("in bib but never cited:", (bib - cites) or "none")

body = src.split(r"\maketitle", 1)[1].split(r"\bibliographystyle")[0]
body = re.sub(r"(?<!\\)%.*", "", body)
body = re.sub(r"\\begin\{(figure\*?|teaserfigure)\}.*?\\end\{\1\}", "", body, flags=re.S)
body = re.sub(r"\\(cite|ref|label|todo)\{[^}]*\}", "", body)
body = re.sub(r"\\[a-zA-Z]+\*?", " ", body)
words = len(re.findall(r"[A-Za-z][A-Za-z\-']*", body))
absm = re.search(r"\\begin\{abstract\}(.*?)\\end\{abstract\}", src, re.S)
atext = re.sub(r"\\[a-zA-Z]+\*?", " ", absm.group(1))
aw = len(re.findall(r"[A-Za-z][A-Za-z\-']*", atext))
print(f"approx body words (excl figures/refs): {words}")
print(f"abstract words: {aw}")

# guard against the CR-corruption bug class (backslash-r eaten by shell heredocs)
for f in [d / 'main.tex'] + sorted((d / 'sections').glob('*.tex')) + [d / 'references.bib']:
    raw = f.read_bytes()
    stray = raw.replace(bytes([13,10]), b'').count(bytes([13]))
    sef = raw.count(b'Sef{')
    if stray or sef:
        print(f'CORRUPTION in {f}: stray CR bytes={stray}, Sef tokens={sef}')
print('corruption guard: clean')


==> figures/clip_zeroshot_baseline.py <==
"""AC-reviewer-requested baseline: CLIP ZERO-SHOT TEXT classification (crop vs.
the 100 material NAMES as prompts) -- the stronger, more standard visual
baseline than image-to-exemplar retrieval, on the exact same 24 GT tiles
(all six candidate scenes) that produced the paper's headline 54/33/17/0/0/1
numbers. Tests whether the 0% for frozen visual retrieval was a domain-gap
finding or an artifact of the (non-standard) image-to-image retrieval choice.
"""
import json
import os
import sys
from pathlib import Path

import numpy as np
from PIL import Image

os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("TRANSFORMERS_OFFLINE", "1")
ROOT = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence")
sys.path.insert(0, str(ROOT))
os.chdir(ROOT)

import torch
import open_clip

from semantic_texture_brush.config import get_device
from offline.eval.gt_score import fam

dev = get_device()
print("device:", dev)
model, _, preprocess = open_clip.create_model_and_transforms("ViT-L-14", pretrained="openai")
tokenizer = open_clip.get_tokenizer("ViT-L-14")
model = model.to(dev).eval()

MATERIAL_BANK = np.load(ROOT / "models" / "material_bank.npz", allow_pickle=True)
NAMES = [str(n) for n in MATERIAL_BANK["names"]]
print(f"{len(NAMES)} library material names")

# Two prompt templates: bare name, and a material-framed template (standard
# CLIP zero-shot practice - a prompt ensemble is typical; we keep it small
# and report both so the choice of template is visible, not hidden).
TEMPLATES = {
    "bare_name": lambda n: n,
    "templated": lambda n: f"a close-up photo of {n.lower()} material texture",
}

with torch.no_grad():
    text_feats = {}
    for tag, tmpl in TEMPLATES.items():
        toks = tokenizer([tmpl(n) for n in NAMES]).to(dev)
        f = model.encode_text(toks)
        text_feats[tag] = (f / f.norm(dim=-1, keepdim=True)).float().cpu().numpy()

# collect all 24 GT tiles across all six study scenes
all_preds = {tag: {} for tag in TEMPLATES}
all_gt = {}
per_scene = {tag: {} for tag in TEMPLATES}

for i in range(1, 7):
    stem = f"candidate_0{i}"
    d = ROOT / "data/scenes" / stem
    gt = json.load(open(d / f"{stem}_material_gt.json"))
    labels = gt["labels"]
    crops_dir = d / f"{stem}_gt_crops"
    imgs, tile_ids, gts = [], [], []
    for tid, rec in labels.items():
        crop_path = crops_dir / f"tile_{int(tid):03d}.png"
        if not crop_path.exists():
            print(f"  {stem} tile {tid}: crop missing, skip"); continue
        imgs.append(preprocess(Image.open(crop_path).convert("RGB")))
        tile_ids.append(f"{stem}_{tid}")
        gts.append(rec["gt"])
    if not imgs:
        continue
    with torch.no_grad():
        x = torch.stack(imgs).to(dev)
        img_feats = model.encode_image(x)
        img_feats = (img_feats / img_feats.norm(dim=-1, keepdim=True)).float().cpu().numpy()

    for tag in TEMPLATES:
        sims = img_feats @ text_feats[tag].T          # (n_tiles, 100)
        preds = [NAMES[j] for j in sims.argmax(axis=1)]
        scene_correct = scene_fam = 0
        for k, tid in enumerate(tile_ids):
            all_preds[tag][tid] = preds[k]
            all_gt[tid] = gts[k]
            if preds[k].strip().lower() == gts[k].strip().lower():
                scene_correct += 1
            if fam(preds[k]) == fam(gts[k]):
                scene_fam += 1
        per_scene[tag][stem] = (scene_correct, scene_fam, len(tile_ids))

print(f"\ntotal GT tiles scored: {len(all_gt)}")
for tag in TEMPLATES:
    top1 = np.mean([all_preds[tag][t].strip().lower() == all_gt[t].strip().lower() for t in all_gt])
    famacc = np.mean([fam(all_preds[tag][t]) == fam(all_gt[t]) for t in all_gt])
    print(f"\n=== CLIP zero-shot ({tag}) ===")
    print(f"  top-1: {100*top1:.0f}%   family: {100*famacc:.0f}%")
    for stem, (c, f_, n) in per_scene[tag].items():
        print(f"    {stem}: {c}/{n} correct, {f_}/{n} family")
    # sample predictions
    print("  sample predictions (first 6):")
    for t in list(all_gt)[:6]:
        mark = "OK" if all_preds[tag][t].lower() == all_gt[t].lower() else "  "
        print(f"    [{mark}] {t}: pred={all_preds[tag][t]!r:28s} gt={all_gt[t]!r}")


==> figures/export_panels.py <==
# -*- coding: utf-8 -*-
"""Export individual panels (no baked-in titles) for LaTeX-assembled figures.

Writes into panels/:
  teaser_recon.png, teaser_proposal.png, teaser_correct.png
  ops_relabel.png, ops_repaint.png, ops_addlayer.png
  scenes_s{1..6}_recon.png, scenes_s{1..6}_proposal.png

Overlay callouts (region labels, strike-through relabel, brush seeds, chips)
stay baked in; panel titles move to LaTeX.  Source imagery: the high-res
renders from render_panels_hires.py (_assets/*_hi.png).  Callout font/line
sizes are scaled so that at the expected printed panel width they match the
old composite figures (teaser panels print ~1.3 in, ops panels ~2.2 in)."""
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path
from PIL import Image

import figstyle
from figstyle import INK, MUTED, AXIS, BLUE, RED

FONT = figstyle.apply()
print("serif face:", FONT)

ROOT = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence")
FIG = ROOT / "paper" / "figures"
ASSETS = FIG / "_assets"
PANELS = FIG / "panels"
PANELS.mkdir(parents=True, exist_ok=True)
GREEN = "#008300"
MIN_W = 1200


def autocrop(img, bg=250):
    a = np.asarray(img.convert("RGB"))
    pad = round(a.shape[1] * 0.012)
    ys, xs = np.where((a < bg).any(axis=2))
    return Image.fromarray(a[max(0, ys.min()-pad):ys.max()+pad,
                             max(0, xs.min()-pad):xs.max()+pad])


def save_image(img, name):
    """Plain image panel — native resolution, upscaled only if below MIN_W."""
    if img.width < MIN_W:
        img = img.resize((MIN_W, round(img.height * MIN_W / img.width)),
                         Image.LANCZOS)
    img.save(PANELS / name)
    print(f"wrote panels/{name}  {img.width}x{img.height}")


def save_panel(img, name, draw, target_w=1600):
    """Image panel with vector callouts baked in at target_w px wide."""
    W, H = img.size
    w_in = 4.0
    fig = plt.figure(figsize=(w_in, w_in * H / W))
    ax = fig.add_axes([0, 0, 1, 1])
    ax.imshow(img)
    ax.axis("off")
    draw(ax, W, H)
    fig.savefig(PANELS / name, dpi=target_w / w_in)
    plt.close(fig)
    out = Image.open(PANELS / name)
    print(f"wrote panels/{name}  {out.width}x{out.height}")


photo = autocrop(Image.open(ASSETS / "candidate_01_photo_hi.png"))
layers = autocrop(Image.open(ASSETS / "candidate_01_layers_hi.png"))

# ── teaser panels (print ~1.31 in wide -> callouts scaled by 4/1.31) ──
K = 4 / 1.31

save_image(photo, "teaser_recon.png")

def draw_proposal(ax, W, H):
    def plab(fx, fy, txt, fc):
        ax.annotate(txt, (fx*W, fy*H), fontsize=5.6*K, color="white",
                    ha="center", fontweight="bold",
                    bbox=dict(boxstyle="round,pad=0.28", fc=fc, ec="white",
                              lw=0.6*K))
    plab(0.44, 0.38, "white foam", BLUE)
    plab(0.76, 0.30, "oak wood", "#006e00")
    plab(0.62, 0.70, "varnished\ndark wood", "#c2547e")

save_panel(layers, "teaser_proposal.png", draw_proposal)

def draw_correct(ax, W, H):
    ax.annotate("varnished dark wood", (0.60*W, 0.615*H), fontsize=5.4*K,
                color=MUTED, ha="center",
                bbox=dict(boxstyle="round,pad=0.25", fc="white", ec=AXIS,
                          lw=0.6*K))
    ax.plot([0.47*W, 0.73*W], [0.615*H, 0.615*H], color=RED, lw=1.0*K, zorder=6)
    ax.annotate("rough black foam|", (0.60*W, 0.78*H), fontsize=6.2*K,
                color=INK, ha="center", fontweight="bold",
                bbox=dict(boxstyle="round,pad=0.32", fc="white", ec=BLUE,
                          lw=1.1*K))

save_panel(layers, "teaser_correct.png", draw_correct)

# ── operations panels (print ~2.2 in wide -> callouts scaled by 4/2.2) ──
K = 4 / 2.2
th = np.linspace(0, 2*np.pi, 100)

def draw_relabel(ax, W, H):
    ax.annotate("varnished dark wood", (0.62*W, 0.60*H), fontsize=5.6*K,
                color=MUTED, ha="center",
                bbox=dict(boxstyle="round,pad=0.25", fc="white", ec=AXIS,
                          lw=0.6*K))
    ax.plot([0.485*W, 0.755*W], [0.60*H, 0.60*H], color=RED, lw=1.0*K, zorder=6)
    ax.annotate("rough black foam|", (0.62*W, 0.76*H), fontsize=6.4*K,
                color=INK, ha="center", fontweight="bold",
                bbox=dict(boxstyle="round,pad=0.3", fc="white", ec=BLUE,
                          lw=1.1*K))

def draw_repaint(ax, W, H):
    for (fx, fy) in [(0.55, 0.62), (0.62, 0.68), (0.68, 0.60)]:
        ax.plot([fx*W], [fy*H], "o", ms=4.5*K, color=BLUE, mec="white",
                mew=0.8*K, zorder=6)
    ax.plot(0.615*W + 0.155*W*np.cos(th), 0.63*H + 0.16*H*np.sin(th),
            ls="--", lw=1.3*K, color=BLUE, zorder=5)
    ax.annotate("Expand", (0.615*W, 0.36*H), fontsize=6.2*K, color="white",
                ha="center", fontweight="bold",
                bbox=dict(boxstyle="round,pad=0.3", fc=BLUE, ec="none"))

def draw_addlayer(ax, W, H):
    ax.plot(0.24*W + 0.10*W*np.cos(th), 0.42*H + 0.11*H*np.sin(th),
            ls="--", lw=1.3*K, color=GREEN, zorder=5)
    ax.annotate("+ new layer:\n\u201ccork board\u201d", (0.24*W, 0.19*H),
                fontsize=6.0*K, color=INK, ha="center",
                bbox=dict(boxstyle="round,pad=0.3", fc="white", ec=GREEN,
                          lw=1.1*K))

save_panel(layers, "ops_relabel.png", draw_relabel)
save_panel(layers, "ops_repaint.png", draw_repaint)
save_panel(layers, "ops_addlayer.png", draw_addlayer)

# ── scene gallery panels (tight crop, no text) ───────────────────────
for i in range(1, 7):
    stem = f"candidate_0{i}"
    save_image(autocrop(Image.open(ASSETS / f"{stem}_photo_hi.png")),
               f"scenes_s{i}_recon.png")
    save_image(autocrop(Image.open(ASSETS / f"{stem}_layers_hi.png")),
               f"scenes_s{i}_proposal.png")
print("done")


==> figures/figstyle.py <==
# -*- coding: utf-8 -*-
"""Shared figure style for the CHI paper.

Serif face matched to the Linux Libertine body font (first available of a
candidate list, probed via matplotlib.font_manager), a single validated blue
palette, and print-calibrated font sizes.

Usage:
    import figstyle
    FONT = figstyle.apply()                 # sets rcParams, returns font name
    S = figstyle.sizes(figw, figstyle.PRINT_SINGLE)   # per-figure font sizes
    figstyle.save(fig, "fig_name")          # pdf (vector) + 220 dpi preview

Palette (validated with the dataviz six-checks validator, light mode):
    BLUE_DK / BLUE_LT pass lightness band, chroma floor, CVD separation
    (protan dE 25.6, tritan 23.7) and the normal-vision floor (dE 25.7).
    BLUE_LT sits below 3:1 contrast on white, so every figure that uses it
    also direct-labels its means and/or carries a legend (required relief).
"""
import matplotlib
matplotlib.use("Agg")
import matplotlib.font_manager as fm
import matplotlib.pyplot as plt
from pathlib import Path

FIG = Path(__file__).resolve().parent

# ── named palette constants (single source of truth for every figure) ──
INK      = "#0b0b0b"   # black — means, emphasis
INK2     = "#52514e"   # dark gray — axis labels, secondary text
MUTED    = "#898781"   # mid gray — ticks, footnotes
GRID     = "#e1e0d9"   # light gray gridlines
AXIS     = "#c3c2b7"   # spine gray
CONNECT  = "#b0b0a8"   # neutral gray connecting/slope lines
BLUE     = "#2a78d6"   # accent blue (callouts, arrows)
BLUE_DK  = "#1f5fa8"   # primary series marks
BLUE_LT  = "#79aef3"   # secondary series marks
BLUE_BG  = "#cde2fb"   # blue tint fill (hub boxes, screens)
GOOD     = "#006300"   # improvement annotations
RED      = "#d03b3b"   # strike-through / correction marks
WARM     = "#f4f3f0"   # warm gray box / band fill
WARM_EC  = "#bcb9ae"   # warm gray box edge
SURFACE  = "#ffffff"   # print surface

# printed widths (in) the figures are compiled at in the paper
PRINT_SINGLE = 3.35    # \columnwidth figure
PRINT_DOUBLE = 7.00    # full-width (figure*) figure

_SERIF_CANDIDATES = ["Linux Libertine O", "Libertinus Serif",
                     "Palatino Linotype", "Georgia", "Times New Roman"]
# per-glyph fallback: Palatino Linotype lacks the arrows (U+2192, U+2194);
# matplotlib >= 3.6 falls through a concrete font.family list glyph by glyph.
_FALLBACKS = ["Times New Roman", "DejaVu Serif", "DejaVu Sans"]


def serif_font():
    """First available candidate matching the paper's Libertine body face."""
    installed = {f.name for f in fm.fontManager.ttflist}
    for name in _SERIF_CANDIDATES:
        if name in installed:
            return name
    return "DejaVu Serif"


def apply():
    """Set global rcParams; returns the serif font actually selected."""
    name = serif_font()
    family = [name] + [f for f in _FALLBACKS if f != name]
    plt.rcParams.update({
        "font.family": family,           # concrete list -> per-glyph fallback
        "font.size": 8.0,
        "mathtext.fontset": "custom",
        "mathtext.rm": name,
        "mathtext.it": f"{name}:italic",
        "mathtext.bf": f"{name}:bold",
        "text.color": INK,
        "axes.edgecolor": AXIS,
        "axes.labelcolor": INK2,
        "axes.linewidth": 0.8,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.axisbelow": True,
        "xtick.direction": "out", "ytick.direction": "out",
        "xtick.color": MUTED, "ytick.color": MUTED,
        "xtick.major.width": 0.8, "ytick.major.width": 0.8,
        "xtick.major.size": 2.6, "ytick.major.size": 2.6,
        "grid.color": GRID, "grid.linewidth": 0.5,
        "legend.frameon": False,
        "pdf.fonttype": 42,              # embed TrueType
        "svg.fonttype": "none",
    })
    return name


class Sizes:
    """Bag of per-figure font sizes (figure points)."""
    def __repr__(self):
        return str(vars(self))


def sizes(fig_width_in, printed_width_in):
    """Font sizes in figure points that come out at ~7.5-8.5 pt once the
    figure is scaled from fig_width_in down/up to printed_width_in."""
    k = fig_width_in / printed_width_in
    s = Sizes()
    s.tick  = round(7.5 * k, 1)   # tick labels            (~7.5 pt printed)
    s.annot = round(7.8 * k, 1)   # in-plot annotations    (~7.8 pt printed)
    s.label = round(8.0 * k, 1)   # axis labels            (~8.0 pt printed)
    s.title = round(8.5 * k, 1)   # panel titles           (~8.5 pt printed)
    s.small = round(7.0 * k, 1)   # secondary annotations  (~7.0 pt printed)
    s.tiny  = round(6.3 * k, 1)   # footnotes              (~6.3 pt printed)
    return s


def frame_axes(ax, color=GRID, lw=0.8):
    """Image-panel frame: re-enable all four spines (apply() hides top/right)."""
    ax.set_xticks([]); ax.set_yticks([])
    for sp in ax.spines.values():
        sp.set_visible(True)
        sp.set_color(color)
        sp.set_linewidth(lw)


def save(fig, name, dpi=220):
    """Vector PDF + 220 dpi PNG preview, tight bbox, white surface."""
    fig.savefig(FIG / f"{name}.pdf", bbox_inches="tight", facecolor=SURFACE)
    fig.savefig(FIG / f"{name}_preview.png", bbox_inches="tight", dpi=dpi,
                facecolor=SURFACE)
    plt.close(fig)
    print("wrote", name)


==> figures/make_apparatus_figure.py <==
"""Standalone apparatus schematic (fig_apparatus).

Review-stage stand-in for the photograph: a labeled line drawing of the study
setup. Honest about being a schematic; replace with the photo when available
(same filename stem, see sections/03_system.tex)."""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, Circle, FancyArrowPatch, FancyBboxPatch
from pathlib import Path

FIG = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence/paper/figures")
INK, INK2, MUTED = "#0b0b0b", "#52514e", "#898781"
GRID, AXIS = "#e1e0d9", "#c3c2b7"
BLUE, BLUE_LT, BLUE_BG = "#2a78d6", "#86b6ef", "#cde2fb"
DESK = "#d9c9a8"

plt.rcParams.update({"font.family": "sans-serif",
                    "font.sans-serif": ["Segoe UI", "DejaVu Sans"],
                    "text.color": INK, "pdf.fonttype": 42})

fig, ax = plt.subplots(figsize=(3.4, 2.25))
ax.set_xlim(0, 100); ax.set_ylim(0, 66); ax.axis("off"); ax.set_aspect("equal")

# desk
ax.add_patch(Rectangle((2, 12), 96, 5, fc=DESK, ec=AXIS, lw=0.8))
ax.plot([2, 98], [17, 17], color=AXIS, lw=0.8)

# ── monitor: browser viewer ───────────────────────────────────────────
ax.add_patch(Rectangle((5, 19), 27, 21, fc="#f4f3f0", ec=INK2, lw=1.0))
ax.add_patch(Rectangle((7.5, 21.5), 22, 16, fc=BLUE_BG, ec=BLUE, lw=0.8))
for y, w in ((33, 12), (29.5, 17), (26, 9)):          # layer swatches
    ax.add_patch(Rectangle((9.5, y), w, 2.6, fc=BLUE_LT, ec="white", lw=0.5))
ax.plot([18.5, 18.5], [17, 19], color=INK2, lw=1.4)
ax.text(18.5, 42.5, "browser viewer\n(type a material name)", fontsize=5.4,
        ha="center", color=INK2, linespacing=1.3)

# ── force-feedback stylus ─────────────────────────────────────────────
ax.add_patch(Rectangle((40, 17), 16, 6, fc="#e6e5e1", ec=INK2, lw=1.0))
ax.text(48, 19.6, "base", fontsize=4.8, ha="center", va="center", color=INK2)
ax.plot([48, 56, 66], [23, 38, 30], color=INK, lw=2.0,
        solid_capstyle="round", zorder=4)                      # linkage
ax.plot([66, 76], [30, 21.5], color=BLUE, lw=3.0,
        solid_capstyle="round", zorder=5)                      # pen
ax.text(56, 43, "force-feedback stylus\n1 kHz \u00b7 contact, friction, taps",
        fontsize=5.4, ha="center", color=INK2, linespacing=1.3)

# voice coil AT THE TIP
ax.add_patch(Circle((76.6, 21.0), 2.3, fc=BLUE_LT, ec=BLUE, lw=1.1, zorder=6))
ax.add_patch(FancyArrowPatch((88, 33), (78.4, 22.6), arrowstyle="-",
                             color=MUTED, lw=0.8, shrinkA=1, shrinkB=1))
ax.text(88.5, 34.2, "voice coil at the\nstylus tip (texture)", fontsize=5.4,
        ha="center", color=INK2, linespacing=1.3)

# ── real objects on the SAME desk ─────────────────────────────────────
for x, w, h, c in ((84, 6, 5, "#c9b287"), (91, 5, 7, "#3a3a3a")):
    ax.add_patch(Rectangle((x, 17), w, h, fc=c, ec=INK2, lw=0.7))
ax.text(89, 8.5, "the physical objects\nthe scene was scanned from",
        fontsize=5.4, ha="center", color=INK2, linespacing=1.3)
ax.add_patch(FancyArrowPatch((88, 15.5), (88, 17), arrowstyle="-|>",
                             mutation_scale=6, color=MUTED, lw=0.8))

# (the feel/edit loop is shown in the pipeline figure; omitted here to keep
#  this drawing about the physical arrangement)

fig.savefig(FIG / "fig_apparatus.pdf", bbox_inches="tight", facecolor="white")
fig.savefig(FIG / "fig_apparatus_preview.png", bbox_inches="tight", dpi=300,
            facecolor="white")
plt.close(fig)
print("wrote fig_apparatus")


==> figures/make_baselines_figure.py <==
# -*- coding: utf-8 -*-
"""WHAT-axis baseline bar chart (fig_baselines), including the CLIP
zero-shot TEXT-classification baseline added in response to AC review
feedback (see clip_zeroshot_baseline.py for the measurement).
Style comes from figstyle.py."""
import matplotlib.pyplot as plt

import figstyle
from figstyle import INK, MUTED, BLUE_LT, BLUE_DK

FONT = figstyle.apply()
print("serif face:", FONT)

# (name, value, color, hatch) — top to bottom is the READING order (best first)
rows = [
    ("random", 1, MUTED, ""),
    ("visual CLIP (image retrieval)", 0, BLUE_LT, ""),
    ("visual DINO (image retrieval)", 0, BLUE_LT, ""),
    ("visual CLIP (zero-shot text)", 12, BLUE_LT, ""),
    ("color-NN*", 17, BLUE_LT, "//"),
    ("scene-majority*", 33, BLUE_LT, "//"),
    ("ours (VLM)", 54, BLUE_DK, ""),
]
S = figstyle.sizes(3.7, figstyle.PRINT_SINGLE)
fig, ax = plt.subplots(figsize=(3.7, 2.35))
for i, (name, v, c, h) in enumerate(rows):
    ax.barh(i, v, height=0.62, color=c, hatch=h, edgecolor="white", lw=0.8)
    ax.annotate(f"{v}%", (v, i), xytext=(4, 0), textcoords="offset points",
                va="center", fontsize=S.annot,
                fontweight="bold" if name.startswith("ours") else "normal", color=INK)
ax.set_yticks(range(len(rows)))
ax.set_yticklabels([r[0] for r in rows], fontsize=S.tick)
ax.tick_params(axis="y", colors=figstyle.INK2)
ax.tick_params(axis="x", labelsize=S.tick)
ax.set_xlim(0, 62)
ax.set_xlabel("top-1 material accuracy on 24 GT tiles (%)", fontsize=S.label)
ax.grid(axis="x")
ax.annotate("* consults ground truth (not deployable)", (0.98, 0.045),
            xycoords="axes fraction", ha="right", fontsize=S.tiny, color=MUTED)
figstyle.save(fig, "fig_baselines")
print("wrote fig_baselines (with CLIP zero-shot text baseline)")


==> figures/make_operations_figure.py <==
"""fig_operations_composed — the three correction operations as a
PROGRESSION on one scene piece (S1): (a) relabel renames the board's
'varnished wood' to 'rough foam' while that layer is still incomplete and
a corner of the desk is untextured (grey); (b) region repair completes the
foam layer by click + expand; (c) add-layer paints the grey corner as a new
'cork board' layer with iterative clicks.  python make_operations_figure.py
"""
from pathlib import Path

import numpy as np
from PIL import Image, ImageDraw, ImageFilter, ImageFont

D = Path(__file__).parent
BLUE = (42, 120, 214)
INK = (35, 39, 46)
MUT = (122, 128, 137)
EDGE = (201, 205, 211)
PINK = (232, 123, 164)
CORK = (176, 137, 87)

F = r"C:\Windows\Fonts"
def font(sz, bold=False):
    p = Path(F) / ("palab.ttf" if bold else "pala.ttf")
    return ImageFont.truetype(str(p), sz)


prop = np.asarray(Image.open(D / "panels/scenes_s1_proposal.png").convert("RGB"), float)
recon = np.asarray(Image.open(D / "panels/scenes_s1_recon.png").convert("RGB"), float)
Hh, Ww = prop.shape[:2]
R, G, B = prop[..., 0], prop[..., 1], prop[..., 2]
pink_m = (R > 170) & (G > 80) & (G < 180) & (B > 110) & (R > G + 40) & (R > B + 30)
green_m = (G > R + 25) & (G > B + 40) & (G > 90)


# flatten shading toward mid-grey so untextured zones read as "grey /
# empty", not as shadowed holes
grey_base = np.repeat(
    (0.30 * recon[..., 0] + 0.55 * recon[..., 1] + 0.15 * recon[..., 2])[..., None],
    3, axis=2) * 0.45 + 118

# zones derived from the region masks themselves, so they hug the mesh:
# bite = the board's occluded upper lobe (right of the foam block) — the
# realistic way segmentation misses part of a region; cork zone = a desk
# patch on the lower left.
YY, XX = np.mgrid[0:Hh, 0:Ww]
bite = pink_m & (YY < 700) & (XX > 700)
cork_zone = green_m & (YY > 800) & (XX > 210) & (XX < 660)


def mask_contour(mask):
    import cv2
    m8 = (mask.astype(np.uint8)) * 255
    m8 = cv2.morphologyEx(m8, cv2.MORPH_CLOSE, np.ones((9, 9), np.uint8))
    cnts, _ = cv2.findContours(m8, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)
    c = max(cnts, key=cv2.contourArea)
    c = cv2.approxPolyDP(c, 6, True)[:, 0, :]
    return [tuple(p) for p in c]


def tint(base, mask, rgb, w=0.65):
    out = base.copy()
    out[mask] = grey_base[mask] * (1 - w) + np.array(rgb, float) * w
    return out


def make_state(fill_bite=0.0, cork_fill=0.0):
    """fill_bite / cork_fill in [0,1]: how much of each zone is painted."""
    im = prop.copy()
    im[bite] = grey_base[bite]
    im[cork_zone] = grey_base[cork_zone]
    if fill_bite > 0:
        ys = np.where(bite.any(1))[0]
        cut = ys.max() - fill_bite * (ys.max() - ys.min())
        part = bite & (YY >= cut)              # expand grows upward from the seam
        im[part] = prop[part]                  # repaired pixels rejoin the layer
    if cork_fill > 0:
        ys = np.where(cork_zone.any(1))[0]
        cut = ys.min() + cork_fill * (ys.max() - ys.min())
        part = cork_zone & (YY <= cut)
        im = tint(im, part, CORK)
    return Image.fromarray(np.clip(im, 0, 255).astype(np.uint8))


CROP = (90, 40, 1290, 1140)          # tighten around content


def click_dot(d, x, y, n=None):
    d.ellipse([x - 16, y - 16, x + 16, y + 16], fill=(255, 255, 255))
    d.ellipse([x - 11, y - 11, x + 11, y + 11], fill=BLUE)
    if n:
        f = font(20, True)
        d.text((x + 20, y - 14), n, font=f, fill=(255, 255, 255),
               stroke_width=3, stroke_fill=(40, 44, 52))


def dashed_poly(d, pts, color, lw=6, dash=22):
    pts = pts + [pts[0]]
    for (x0, y0), (x1, y1) in zip(pts, pts[1:]):
        L = ((x1 - x0) ** 2 + (y1 - y0) ** 2) ** 0.5
        n = max(1, int(L / dash))
        for i in range(0, n, 2):
            t0, t1 = i / n, min((i + 1) / n, 1)
            d.line([x0 + (x1 - x0) * t0, y0 + (y1 - y0) * t0,
                    x0 + (x1 - x0) * t1, y0 + (y1 - y0) * t1], fill=color, width=lw)


def chip_pair(d, cx, cy, old, new):
    f1, f2 = font(34), font(44, True)
    tw1 = d.textlength(old, font=f1)
    x1, y1 = cx - tw1 / 2, cy
    d.rounded_rectangle([x1 - 16, y1 - 10, x1 + tw1 + 16, y1 + 46], 10,
                        fill=(245, 245, 242), outline=(180, 184, 190), width=3)
    d.text((x1, y1), old, font=f1, fill=(130, 134, 140))
    d.line([x1 - 4, y1 + 24, x1 + tw1 + 4, y1 + 24], fill=(200, 40, 40), width=5)
    tw2 = d.textlength(new, font=f2)
    x2, y2 = cx - tw2 / 2, cy + 78
    d.rounded_rectangle([x2 - 22, y2 - 14, x2 + tw2 + 46, y2 + 58], 12,
                        fill=(255, 255, 255), outline=BLUE, width=6)
    d.text((x2, y2), new, font=f2, fill=INK)
    d.line([x2 + tw2 + 14, y2 + 2, x2 + tw2 + 14, y2 + 46], fill=INK, width=5)


def label_chip(d, cx, cy, text, color):
    f = font(34, True)
    tw = d.textlength(text, font=f)
    d.rounded_rectangle([cx - tw / 2 - 16, cy, cx + tw / 2 + 16, cy + 52], 12,
                        fill=color, outline=(255, 255, 255), width=3)
    d.text((cx - tw / 2, cy + 8), text, font=f, fill=(255, 255, 255))


BITE_OUTLINE = mask_contour(bite)
CORK_OUTLINE = mask_contour(cork_zone)

# (a) relabel — board layer incomplete, desk corner untextured
a = make_state(0.0, 0.0)
da = ImageDraw.Draw(a)
chip_pair(da, 540, 800, "varnished wood", "rough foam")
# (b) region repair — click + expand completes the foam
b = make_state(0.55, 0.0)
db = ImageDraw.Draw(b)
dashed_poly(db, BITE_OUTLINE, BLUE)
click_dot(db, 900, 560)
click_dot(db, 985, 450)
label_chip(db, 950, 260, "Expand", BLUE)
# (c) add layer — iterative clicks paint the grey corner as cork board
c = make_state(1.0, 0.72)
dc = ImageDraw.Draw(c)
dashed_poly(dc, CORK_OUTLINE, (0, 122, 22))
click_dot(dc, 350, 870, "1")
click_dot(dc, 470, 910, "2")
click_dot(dc, 420, 1000, "3")
label_chip(dc, 470, 700, "+ new layer: \u201ccork board\u201d", (0, 122, 22))

# ── assemble ─────────────────────────────────────────────────────────
panels = [a.crop(CROP), b.crop(CROP), c.crop(CROP)]
PW, PH = 780, 715                     # 1200x1100 -> scaled
panels = [p.resize((PW, PH), Image.LANCZOS) for p in panels]
TITLES = [("a", "Relabel", "retype the material \u2014 haptics regenerate"),
          ("b", "Region repair", "click seeds, then Expand completes the layer"),
          ("c", "Add layer", "iterative clicks paint an untextured region")]
M, GAP, RAD = 56, 84, 24
W = 3 * PW + 2 * GAP + 2 * M
H = PH + 210
img = Image.new("RGB", (W, H), (255, 255, 255))
d = ImageDraw.Draw(img)
for i, p in enumerate(panels):
    x = M + i * (PW + GAP)
    sh = Image.new("RGBA", (PW + 60, PH + 60), (0, 0, 0, 0))
    ImageDraw.Draw(sh).rounded_rectangle([28, 32, PW + 28, PH + 32], RAD, fill=(0, 0, 0, 60))
    img.paste(sh.filter(ImageFilter.GaussianBlur(12)), (x - 28, 60 - 28), sh.filter(ImageFilter.GaussianBlur(12)))
    mask = Image.new("L", (PW, PH), 0)
    ImageDraw.Draw(mask).rounded_rectangle([0, 0, PW, PH], RAD, fill=255)
    img.paste(p, (x, 60), mask)
    d.rounded_rectangle([x, 60, x + PW, 60 + PH], RAD, outline=EDGE, width=3)
    num, t, s = TITLES[i]
    ft, fs, fn = font(44, True), font(31), font(32, True)
    bw = 52
    total = bw + 16 + d.textlength(t, font=ft)
    bx = x + PW / 2 - total / 2
    y = 60 + PH + 24
    d.ellipse([bx, y, bx + bw, y + bw], fill=BLUE)
    nw = d.textlength(num, font=fn)
    d.text((bx + (bw - nw) / 2, y + 6), num, font=fn, fill=(255, 255, 255))
    d.text((bx + bw + 16, y + 2), t, font=ft, fill=INK)
    sw = d.textlength(s, font=fs)
    d.text((x + PW / 2 - sw / 2, y + 60), s, font=fs, fill=MUT)
    if i < 2:
        ax0, ax1 = x + PW + 14, x + PW + GAP - 14
        ay = 60 + PH // 2
        d.line([ax0, ay, ax1 - 24, ay], fill=(154, 160, 168), width=7)
        d.polygon([(ax1 - 28, ay - 16), (ax1, ay), (ax1 - 28, ay + 16)], fill=(154, 160, 168))

img.save(D / "fig_operations_composed.png")
print("wrote", D / "fig_operations_composed.png", img.size)


==> figures/make_paper_figures.py <==
# -*- coding: utf-8 -*-
"""Build the money figure (fig_lift) and the teaser strip (fig_teaser) as
vector-first PDFs + PNG previews.  Style comes from figstyle.py.
The pipeline diagram now lives in make_pipeline_figure.py."""
import csv
from collections import Counter, defaultdict
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Circle, Rectangle
from pathlib import Path
from PIL import Image

import figstyle
from figstyle import (INK, INK2, MUTED, GRID, AXIS, CONNECT, BLUE, BLUE_LT,
                      BLUE_DK, BLUE_BG, GOOD, RED)

FONT = figstyle.apply()
print("serif face:", FONT)

ROOT = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence")
FIG = ROOT / "paper" / "figures"
ASSETS = FIG / "_assets"
FIG.mkdir(parents=True, exist_ok=True)
save = figstyle.save

# ═════════════════════════════════════════════════════════════════════
# 1) MONEY FIGURE — paired auto→full slopegraph, one panel per scene
# ═════════════════════════════════════════════════════════════════════
rows = list(csv.DictReader(open(ROOT / "study_data" / "trials.csv")))
P = [f"P{i:02d}" for i in range(1, 13)]
scenes = [("candidate_01", "Easier scene\n(auto top-1 75%)"),
          ("candidate_06", "Harder scene\n(auto top-1 50%)")]

S = figstyle.sizes(6.6, figstyle.PRINT_DOUBLE)
fig, axes = plt.subplots(1, 2, figsize=(6.6, 3.0), sharey=True)
fig.subplots_adjust(wspace=0.12)
for ax, (stem, title) in zip(axes, scenes):
    pairs = [(int(r["realism_auto"]), int(r["realism_full"]))
             for r in rows if r["participant"] in P
             and r["stage"] == "before_after" and r["scene"] == stem]
    # dodge duplicates horizontally: coincident pairs pile into visually
    # heavier (count-weighted) connecting lines while staying countable
    seen = defaultdict(int)
    for (a, f) in pairs:
        k = (a, f)
        i = seen[k]; seen[k] += 1
        off = (i - (Counter(pairs)[k] - 1) / 2) * 0.045
        x0, x1 = 0 + off, 1 + off
        ax.plot([x0, x1], [a, f], color=CONNECT, lw=1.2, zorder=1, alpha=0.95,
                solid_capstyle="round")
        ax.plot([x0], [a], "o", ms=5.5, color=BLUE_LT, mec="white", mew=0.8, zorder=3)
        ax.plot([x1], [f], "o", ms=5.5, color=BLUE_DK, mec="white", mew=0.8, zorder=3)
    ma = np.mean([a for a, _ in pairs]); mf = np.mean([f for _, f in pairs])
    ax.plot([0, 1], [ma, mf], color=INK, lw=2.4, zorder=4,
            solid_capstyle="round")
    ax.plot([0], [ma], "o", ms=7, color=INK, zorder=5)
    ax.plot([1], [mf], "o", ms=7, color=INK, zorder=5)
    ax.annotate(f"{ma:.2f}", (0, ma), xytext=(-8, 0), textcoords="offset points",
                ha="right", va="center", fontsize=S.annot, fontweight="bold", color=INK)
    ax.annotate(f"{mf:.2f}", (1, mf), xytext=(8, 0), textcoords="offset points",
                ha="left", va="center", fontsize=S.annot, fontweight="bold", color=INK)
    ax.annotate(f"+{mf-ma:.2f}", (0.5, (ma+mf)/2), xytext=(0, 7),
                textcoords="offset points", ha="center", fontsize=S.title,
                fontweight="bold", color=GOOD)
    ax.set_title(title, fontsize=S.title, color=INK, pad=8)
    ax.set_xlim(-0.42, 1.42)
    ax.set_ylim(0.6, 7.4)
    ax.set_xticks([0, 1])
    ax.set_xticklabels(["Automatic\nproposal", "After\nediting"], fontsize=S.tick)
    ax.set_yticks(range(1, 8))
    ax.tick_params(axis="y", labelsize=S.tick)
    ax.grid(axis="y")
axes[0].set_ylabel("Realism vs. the physical scene (1\u20137)", fontsize=S.label)
# legend (2 series) — small and unobtrusive, white patch for legibility
handles = [
    Line2D([], [], marker="o", ls="", ms=4.5, color=BLUE_LT, mec="white", label="auto checkpoint"),
    Line2D([], [], marker="o", ls="", ms=4.5, color=BLUE_DK, mec="white", label="post-edit checkpoint"),
    Line2D([], [], color=INK, lw=2.0, label="mean"),
]
axes[1].legend(handles=handles, loc="lower right", fontsize=S.tiny,
               frameon=True, facecolor="white", edgecolor="none", framealpha=0.85,
               handletextpad=0.4, handlelength=1.4, labelspacing=0.3,
               borderaxespad=0.2, borderpad=0.3)
# fig_lift is now built by make_results_figures.py (2026-08-28 redesign).
# This legacy block is kept only for its data plumbing; it must NOT save,
# or a rerun would overwrite the redesigned figure.
plt.close(fig)

# ═════════════════════════════════════════════════════════════════════
# 2) TEASER — five panels: capture, mesh, proposal, correction, feel
#    (individual, title-free panel exports live in export_panels.py)
# ═════════════════════════════════════════════════════════════════════
def autocrop(img, pad=18, bg=250):
    a = np.asarray(img.convert("RGB"))
    mask = (a < bg).any(axis=2)
    ys, xs = np.where(mask)
    y0, y1, x0, x1 = ys.min(), ys.max(), xs.min(), xs.max()
    y0, x0 = max(0, y0-pad), max(0, x0-pad)
    y1, x1 = min(a.shape[0], y1+pad), min(a.shape[1], x1+pad)
    return Image.fromarray(a[y0:y1, x0:x1])

frame = Image.open(ROOT / "data/scenes/candidate_01/input/frames/frame_0008.jpg")
w, h = frame.size                      # 720x1280 portrait -> central 4:3.4 crop
cw, ch = w, int(w * 0.92)
frame = frame.crop((0, (h - ch)//2, cw, (h - ch)//2 + ch))
mesh_photo  = autocrop(Image.open(ASSETS / "mesh_photo.png"))
mesh_layers = autocrop(Image.open(ASSETS / "mesh_layers.png"))

fig = plt.figure(figsize=(7.2, 2.15))
gs = fig.add_gridspec(1, 5, wspace=0.06)
titles = ["1 · Capture", "2 · Reconstruct", "3 · Auto-propose",
          "4 · Correct by language", "5 · Feel vs. real scene"]
axs = [fig.add_subplot(gs[0, i]) for i in range(5)]
for ax, t in zip(axs, titles):
    figstyle.frame_axes(ax)
    ax.set_title(t, fontsize=7.0, color=INK, pad=3.5, fontweight="bold")

axs[0].imshow(frame)
axs[1].imshow(mesh_photo)
axs[2].imshow(mesh_layers)
# panel 3: tiny direct labels on regions (relief for sub-3:1 overlay colors)
lw_, lh_ = mesh_layers.size
def plab(ax, fx, fy, txt, fc):
    ax.annotate(txt, (fx*lw_, fy*lh_), fontsize=5.6, color="white", ha="center",
                fontweight="bold",
                bbox=dict(boxstyle="round,pad=0.28", fc=fc, ec="white", lw=0.6))
plab(axs[2], 0.44, 0.38, "white foam", BLUE)
plab(axs[2], 0.76, 0.30, "oak wood", "#006e00")
plab(axs[2], 0.62, 0.70, "varnished\ndark wood", "#c2547e")
# panel 4: correction depiction on the same render
axs[3].imshow(mesh_layers)
axs[3].annotate("varnished dark wood", (0.60*lw_, 0.615*lh_), fontsize=5.4,
                color=MUTED, ha="center",
                bbox=dict(boxstyle="round,pad=0.25", fc="white", ec=AXIS, lw=0.6))
axs[3].plot([0.47*lw_, 0.73*lw_], [0.615*lh_, 0.615*lh_],
            color=RED, lw=1.0, zorder=6)                 # strike-through
axs[3].annotate("rough black foam|", (0.60*lw_, 0.78*lh_), fontsize=6.2,
                color=INK, ha="center", fontweight="bold",
                bbox=dict(boxstyle="round,pad=0.32", fc="white", ec=BLUE, lw=1.1))
# panel 5: apparatus schematic (vector)
ax = axs[4]; ax.set_xlim(0, 10); ax.set_ylim(0, 10); ax.set_aspect("equal")
ax.add_patch(Rectangle((0.4, 1.6), 9.2, 0.5, fc="#d9c9a8", ec=AXIS, lw=0.7))   # desk
ax.add_patch(Rectangle((0.9, 2.1), 2.6, 1.9, fc="#f4f3f0", ec=INK2, lw=0.9))   # monitor
ax.add_patch(Rectangle((1.15, 2.35), 2.1, 1.4, fc=BLUE_BG, ec=BLUE, lw=0.7))
ax.plot([2.2, 2.2], [1.9, 2.1], color=INK2, lw=1.1)
ax.text(2.2, 4.35, "virtual scene", fontsize=5.6, ha="center", color=INK2)
# stylus device: base + arm + pen
ax.add_patch(Rectangle((4.6, 2.1), 1.5, 0.7, fc="#e6e5e1", ec=INK2, lw=0.9))
ax.plot([5.35, 6.1, 6.9], [2.8, 4.3, 3.4], color=INK, lw=1.6, solid_capstyle="round")
ax.plot([6.9, 7.7], [3.4, 2.6], color=BLUE, lw=2.2, solid_capstyle="round")     # pen
ax.text(6.1, 5.0, "force-feedback\nstylus", fontsize=5.6, ha="center", color=INK2)
ax.add_patch(Circle((7.7, 2.6), 0.30, fc=BLUE_LT, ec=BLUE, lw=1.0, zorder=6))   # coil at stylus TIP
ax.annotate("voice coil\n(stylus tip)", (7.7, 2.6), xytext=(6.15, 0.85),
            fontsize=5.2, ha="center", color=INK2,
            arrowprops=dict(arrowstyle="-", color=MUTED, lw=0.7))
# real objects
for i, (x, c) in enumerate([(8.0, "#c9b287"), (8.9, "#3a3a3a")]):
    ax.add_patch(Rectangle((x, 2.1), 0.75, 0.75 + 0.3*i, fc=c, ec=INK2, lw=0.7))
ax.text(8.85, 3.75, "real objects", fontsize=5.6, ha="center", color=INK2)
save(fig, "fig_teaser", dpi=300)
print("done")


==> figures/make_pipeline_compose.py <==
"""fig_pipeline_composed — designed system-pipeline figure (PIL), sharing
the teaser/operations visual language: Palatino, rounded panels with soft
shadows, blue accent, drawn arrows (no glyph arrows). Two bands: OFFLINE
(capture -> reconstruct -> propose -> generate) feeding the editable-layer
hub, and INTERACTIVE (edit viewer <-> haptic renderer) below it.
python make_pipeline_compose.py
"""
from pathlib import Path

import numpy as np
from PIL import Image, ImageDraw, ImageFilter, ImageFont

D = Path(__file__).parent
BLUE = (42, 120, 214)
INK = (35, 39, 46)
MUT = (122, 128, 137)
EDGE = (201, 205, 211)
GREY = (154, 160, 168)
HUB_BG = (234, 242, 252)

F = r"C:\Windows\Fonts"
def font(sz, bold=False, italic=False):
    name = ("palabi.ttf" if bold and italic else
            "palab.ttf" if bold else
            "palai.ttf" if italic else "pala.ttf")
    p = Path(F) / name
    if not p.exists():
        p = Path(F) / "pala.ttf"
    return ImageFont.truetype(str(p), sz)


W, H = 2600, 1780
img = Image.new("RGB", (W, H), (255, 255, 255))
d = ImageDraw.Draw(img)
RAD = 22


def crop_to(path, tw, th, y_frac=0.5, x_frac=0.5, pre=None):
    im = Image.open(path).convert("RGB")
    if pre:
        w0, h0 = im.size
        im = im.crop((int(pre[0] * w0), int(pre[1] * h0),
                      int(pre[2] * w0), int(pre[3] * h0)))
    w, h = im.size
    if w / h > tw / th:
        nw = int(h * tw / th)
        x0 = int((w - nw) * x_frac)
        im = im.crop((x0, 0, x0 + nw, h))
    else:
        nh = int(w * th / tw)
        y0 = int((h - nh) * y_frac)
        im = im.crop((0, y0, w, y0 + nh))
    return im.resize((tw, th), Image.LANCZOS)


def shadow_panel(x, y, w, h, ph=None):
    sh = Image.new("RGBA", (w + 60, h + 60), (0, 0, 0, 0))
    ImageDraw.Draw(sh).rounded_rectangle([28, 32, w + 28, h + 32], RAD,
                                         fill=(0, 0, 0, 60))
    sh = sh.filter(ImageFilter.GaussianBlur(12))
    img.paste(sh, (x - 28, y - 28), sh)
    mask = Image.new("L", (w, h), 0)
    ImageDraw.Draw(mask).rounded_rectangle([0, 0, w, h], RAD, fill=255)
    if ph is None:
        ph = Image.new("RGB", (w, h), (255, 255, 255))
    img.paste(ph, (x, y), mask)
    d.rounded_rectangle([x, y, x + w, y + h], RAD, outline=EDGE, width=3)


def harrow(x0, x1, y, color=GREY, lw=7):
    d.line([x0, y, x1 - 26, y], fill=color, width=lw)
    d.polygon([(x1 - 30, y - 17), (x1, y), (x1 - 30, y + 17)], fill=color)


def varrow(x, y0, y1, color=GREY, lw=7, both=False):
    a, b = (y0 + 26, y1 - 26) if both else (y0, y1 - 26)
    d.line([x, a, x, b], fill=color, width=lw)
    d.polygon([(x - 16, y1 - 28), (x, y1), (x + 16, y1 - 28)], fill=color)
    if both:
        d.polygon([(x - 16, y0 + 28), (x, y0), (x + 16, y0 + 28)], fill=color)


def title_sub(cx, y, title, sub, tf=42, sf=29):
    ft, fs = font(tf, True), font(sf)
    tw = d.textlength(title, font=ft)
    d.text((cx - tw / 2, y), title, font=ft, fill=INK)
    sw = d.textlength(sub, font=fs)
    d.text((cx - sw / 2, y + tf + 12), sub, font=fs, fill=MUT)


def band_header(x, y, text):
    f = font(33, True)
    d.text((x, y), text.upper(), font=f, fill=MUT)


# ── OFFLINE row ──────────────────────────────────────────────────────
M = 60
band_header(M, 24, "Offline \u2014 automatic draft")
PW1, PH1 = 560, 420
Y1 = 92
XS1 = [M + i * (PW1 + 80) for i in range(4)]

shadow_panel(XS1[0], Y1, PW1, PH1,
             crop_to(D / "photos/P4_capture_phone.jpg", PW1, PH1))
shadow_panel(XS1[1], Y1, PW1, PH1,
             crop_to(D / "panels/teaser_recon.png", PW1, PH1))
shadow_panel(XS1[2], Y1, PW1, PH1,
             crop_to(D / "panels/teaser_proposal.png", PW1, PH1))

# generation card: “smooth white foam” -> waveform + taps
gx, gy = XS1[3], Y1
shadow_panel(gx, gy, PW1, PH1)
fq = font(37, italic=True)
q = "\u201csmooth white foam\u201d"
qw = d.textlength(q, font=fq)
d.text((gx + PW1 / 2 - qw / 2, gy + 46), q, font=fq, fill=INK)
varrow(gx + PW1 // 2, gy + 112, gy + 176, color=BLUE, lw=6)
rng = np.random.default_rng(3)
n = 300
t = np.arange(n)
y = np.zeros(n)
for fr, a in [(0.34, 1.0), (0.13, 0.6), (0.55, 0.35)]:
    y += a * np.sin(t * fr + rng.uniform(0, 6))
y = 0.55 * y + rng.normal(0, 0.45, n)
y *= 0.55 + 0.45 * np.sin(t / n * 3.1) ** 2
for tap in (52, 208):                       # tap transients
    y[tap] += 2.4
    y[tap + 1] -= 1.7
    y[tap + 2] += 0.8
wx0, wx1 = gx + 52, gx + PW1 - 52
wy0 = gy + 262
sc = 40 / max(abs(y))
pts = [(wx0 + (wx1 - wx0) * i / (n - 1), wy0 - y[i] * sc) for i in range(n)]
d.line(pts, fill=BLUE, width=3, joint="curve")
fc = font(28)
c = "sliding vibration + taps"
cw = d.textlength(c, font=fc)
d.text((gx + PW1 / 2 - cw / 2, gy + PH1 - 62), c, font=fc, fill=MUT)

for x in XS1[:-1]:
    harrow(x + PW1 + 12, x + PW1 + 80 - 12, Y1 + PH1 // 2)

T1 = [("Capture", "~30 s phone orbit"),
      ("Reconstruct", "VGGT + Murre depth to TSDF mesh"),
      ("Propose", "SAM 2.1 regions \u00b7 Qwen2.5-VL names"),
      ("Generate", "each name to AR + tap models")]
for x, (tt, ss) in zip(XS1, T1):
    title_sub(x + PW1 / 2, Y1 + PH1 + 20, tt, ss)

# ── hub band ─────────────────────────────────────────────────────────
varrow(XS1[3] + PW1 // 2, Y1 + PH1 + 118, Y1 + PH1 + 194, lw=6)
HY0, HY1 = 706, 802
d.rounded_rectangle([M, HY0, W - M, HY1], 20, fill=HUB_BG,
                    outline=BLUE, width=5)
fb, fr2 = font(44, True), font(33)
t1 = "Editable texture layers"
t2 = "   \u2014   region \u00b7 name \u00b7 generated haptic models"
tw = d.textlength(t1, font=fb) + d.textlength(t2, font=fr2)
x0 = W / 2 - tw / 2
d.text((x0, HY0 + 22), t1, font=fb, fill=INK)
d.text((x0 + d.textlength(t1, font=fb), HY0 + 30), t2, font=fr2, fill=(70, 84, 110))

# ── INTERACTIVE row ──────────────────────────────────────────────────
band_header(M, 836, "Interactive \u2014 feel\u2013edit loop")
PW2, PH2 = 1060, 683
Y2 = 904
XL, XR = M, W - M - PW2
varrow(W // 2, HY1 + 6, Y2 - 8, both=True, lw=7)

shadow_panel(XL, Y2, PW2, PH2,
             crop_to(D / "_assets/viewer_ui_frame.png", PW2, PH2,
                     pre=(0.224, 0.0, 0.995, 1.0)))
shadow_panel(XR, Y2, PW2, PH2,
             crop_to(D / "photos/P1_apparatus_wide.jpg", PW2, PH2, x_frac=0.6))

# paired feel / edit arrows between the two panels
mid = W // 2
ay = Y2 + PH2 // 2
fl = font(38, True)
harrow(XL + PW2 + 26, XR - 26, ay - 34, color=BLUE, lw=9)
w_feel = d.textlength("feel", font=fl)
d.text((mid - w_feel / 2, ay - 106), "feel", font=fl, fill=BLUE)
d.line([XR - 26, ay + 34, XL + PW2 + 52, ay + 34], fill=BLUE, width=9)
d.polygon([(XL + PW2 + 56, ay + 17), (XL + PW2 + 26, ay + 34),
           (XL + PW2 + 56, ay + 51)], fill=BLUE)
w_edit = d.textlength("edit", font=fl)
d.text((mid - w_edit / 2, ay + 56), "edit", font=fl, fill=BLUE)

title_sub(XL + PW2 / 2, Y2 + PH2 + 22, "Edit \u2014 browser viewer",
          "relabel \u00b7 repair region (SAM-assisted) \u00b7 add / delete",
          tf=44, sf=31)
fi = font(29, italic=True)
note = "every edit regenerates the layer\u2019s haptics live"
nw = d.textlength(note, font=fi)
d.text((XL + PW2 / 2 - nw / 2, Y2 + PH2 + 126), note, font=fi, fill=MUT)
title_sub(XR + PW2 / 2, Y2 + PH2 + 22, "Feel \u2014 hybrid haptic renderer",
          "1 kHz force feedback \u00b7 48 kHz voice-coil texture channel",
          tf=44, sf=31)

img.save(D / "fig_pipeline_composed.png")
print("wrote", D / "fig_pipeline_composed.png", img.size)


==> figures/make_pipeline_figure.py <==
"""fig_pipeline — photo-driven system diagram.
Five real thumbnails carry the story: capture photo, reconstruction render,
labeled proposal render, a text-to-haptic glyph, and the interactive loop
(viewer UI frame <-> apparatus photo). Regenerate:  python make_pipeline_figure.py
"""
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch
from PIL import Image

import figstyle

figstyle.apply()
D = Path(__file__).parent

INK = "#23272e"
MUT = "#7a8089"
BLUE = "#1f5fa8"
LBLUE = "#79aef3"
HUB_BG = "#e8f0fb"
CARD_EDGE = "#c9cdd3"
ARROW = "#9aa0a8"

W, H = 7.2, 4.35
fig = plt.figure(figsize=(W, H))


def crop_to(img_path, aspect, anchor="center"):
    im = Image.open(img_path)
    w, h = im.size
    if w / h > aspect:  # too wide
        nw = int(h * aspect)
        im = im.crop(((w - nw) // 2, 0, (w + nw) // 2, h))
    else:
        nh = int(w / aspect)
        y0 = 0 if anchor == "top" else (h - nh) // 2
        im = im.crop((0, y0, w, y0 + nh))
    return im


def thumb(x, y, w, h, img_path, anchor="center"):
    """Image axes at inches, cropped to the box aspect."""
    ax = fig.add_axes([x / W, y / H, w / W, h / H])
    ax.imshow(crop_to(img_path, w / h, anchor))
    ax.set_xticks([])
    ax.set_yticks([])
    for s in ax.spines.values():
        s.set_edgecolor(CARD_EDGE)
        s.set_linewidth(0.8)
    return ax


def card_text(cx, y_title, title, sub):
    fig.text(cx / W, y_title / H, title, ha="center", va="top",
             fontsize=8.6, fontweight="bold", color=INK)
    fig.text(cx / W, (y_title - 0.16) / H, sub, ha="center", va="top",
             fontsize=6.8, color=MUT)


def arrow(x0, y0, x1, y1, color=ARROW, lw=1.6, style="-|>", shrink=0):
    fig.patches.append(FancyArrowPatch(
        (x0 / W, y0 / H), (x1 / W, y1 / H), transform=fig.transFigure,
        arrowstyle=style, mutation_scale=11, color=color, lw=lw,
        shrinkA=shrink, shrinkB=shrink))


# ── row 1: offline draft ─────────────────────────────────────────────
fig.text(0.10 / W, 4.22 / H, "OFFLINE — automatic draft", fontsize=7.6,
         color=MUT, fontweight="bold", va="top")
TW, TH = 1.50, 1.02          # thumbnail size
GAP = 0.335
X0 = 0.10
Y_TH = 2.88                  # thumbnail bottom
titles = [
    ("Capture", "~30 s phone orbit"),
    ("Reconstruct", "VGGT + Murre depth to TSDF mesh"),
    ("Propose", "SAM 2.1 regions · Qwen2.5-VL names"),
    ("Generate", "each name to AR + tap models"),
]
imgs = [D / "photos/P4_capture_phone.jpg", D / "panels/teaser_recon.png",
        D / "panels/teaser_proposal.png", None]
for i, ((t, sub), img) in enumerate(zip(titles, imgs)):
    x = X0 + i * (TW + GAP)
    if img is not None:
        thumb(x, Y_TH, TW, TH, img)
    else:
        # generation glyph: one proposed material becomes waveform + tap
        gx = fig.add_axes([x / W, Y_TH / H, TW / W, TH / H])
        gx.set_xlim(0, 1); gx.set_ylim(0, 1)
        gx.set_xticks([]); gx.set_yticks([])
        for s in gx.spines.values():
            s.set_edgecolor(CARD_EDGE); s.set_linewidth(0.8)
        gx.set_facecolor("white")
        gx.text(0.5, 0.80, "“smooth white foam”", ha="center",
                fontsize=7.6, style="italic", color=INK)
        gx.annotate("", xy=(0.5, 0.52), xytext=(0.5, 0.68),
                    arrowprops=dict(arrowstyle="-|>", color=BLUE, lw=1.4))
        rng = np.random.default_rng(7)
        tt = np.linspace(0, 1, 500)
        env = 0.17 * (0.35 + 0.65 * np.exp(-((tt - 0.18) ** 2) / 0.004))
        wave = env * rng.standard_normal(500)
        wave = np.convolve(wave, np.ones(3) / 3, "same")
        gx.plot(0.04 + 0.92 * tt, 0.36 + wave, color=BLUE, lw=0.7)
        gx.text(0.5, 0.07, "sliding vibration + taps", ha="center",
                fontsize=6.2, color=MUT)
    card_text(x + TW / 2, Y_TH - 0.06, *titles[i])
    if i < 3:
        ax_y = Y_TH + TH / 2
        arrow(x + TW + 0.04, ax_y, x + TW + GAP - 0.04, ax_y)

# ── hub ──────────────────────────────────────────────────────────────
HUB_Y, HUB_H = 1.86, 0.40
fig.patches.append(FancyBboxPatch(
    (0.30 / W, HUB_Y / H), 6.60 / W, HUB_H / H, transform=fig.transFigure,
    boxstyle="round,pad=0.006", facecolor=HUB_BG, edgecolor=BLUE, lw=1.2))
fig.text(3.60 / W, (HUB_Y + HUB_H / 2) / H,
         "Editable texture layers  —  region + name + generated haptic models",
         ha="center", va="center", fontsize=8.8, fontweight="bold", color=INK)
# draft flows into the hub
lastx = X0 + 3 * (TW + GAP) + TW / 2
arrow(lastx, Y_TH - 0.42, lastx, HUB_Y + HUB_H + 0.03)

# ── row 2: interactive loop ──────────────────────────────────────────
fig.text(0.14 / W, 0.83 / H, "INTERACTIVE", fontsize=7.6, color=MUT,
         fontweight="bold", va="center", ha="center", rotation=90)
IW, IH = 2.62, 1.06
YI = 0.30
XL, XR = 0.42, 7.2 - 0.42 - IW
thumb(XL, YI, IW, IH, D / "_assets/viewer_ui_frame.png", anchor="top")
thumb(XR, YI, IW, IH, D / "photos/P1_apparatus_wide.jpg")
card_text(XL + IW / 2, YI + IH + 0.42, "Edit — browser viewer",
          "relabel · repair region (SAM-assisted) · add / delete")
fig.text((XL + IW / 2) / W, (YI + IH + 0.12) / H,
         "every edit regenerates the layer's haptics live",
         ha="center", va="top", fontsize=6.4, style="italic", color=MUT)
card_text(XR + IW / 2, YI + IH + 0.42, "Feel — hybrid haptic renderer",
          "1 kHz force feedback · 48 kHz voice-coil texture channel")
# paired feel<->edit arrows
midy = YI + IH / 2
arrow(XL + IW + 0.10, midy + 0.10, XR - 0.10, midy + 0.10, color=BLUE, lw=2.0)
arrow(XR - 0.10, midy - 0.10, XL + IW + 0.10, midy - 0.10, color=BLUE, lw=2.0)
fig.text(3.60 / W, (midy + 0.30) / H, "feel / edit", ha="center",
         fontsize=8.4, fontweight="bold", color=BLUE)
# hub <-> row2: one double-headed connector in the free center column
arrow(3.60, HUB_Y - 0.03, 3.60, 1.42, style="<|-|>", lw=1.8)

figstyle.save(fig, D / "fig_pipeline")
print("fig_pipeline regenerated")


==> figures/make_placeholders.py <==
# -*- coding: utf-8 -*-
"""Photo placeholders for the paper (photos/).  Two kinds:

(a) P1..P4 — gray placeholder cards at the exact pixel size of the final
    photo, labeled with the ID, a one-line description, and the instruction
    to overwrite the file in place (same filename).

(b) P5_s1..P5_s6 — one representative capture frame per study scene, pulled
    from the phone capture videos (data/scenes/candidate_0*.MOV; fallback:
    the extracted input/frames JPGs), chosen by Laplacian sharpness, center-
    cropped to 4:3, resized to 1200x900, and stamped with a small
    semi-transparent "placeholder" corner tag.  Gray card if no source found.

The user later overwrites each file with the real photo, keeping the name."""
from pathlib import Path
import numpy as np
from PIL import Image, ImageDraw, ImageFont

ROOT = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence")
PHOTOS = ROOT / "paper" / "figures" / "photos"
PHOTOS.mkdir(parents=True, exist_ok=True)

BG, BORDER, TXT, TXT2 = "#d9d9d9", "#4a4a4a", "#3f3f3f", "#6b6b6b"
FONT_PATH = r"C:\Windows\Fonts\pala.ttf"        # Palatino Linotype
FONT_BOLD = r"C:\Windows\Fonts\palab.ttf"

def _font(path, size):
    try:
        return ImageFont.truetype(path, size)
    except OSError:
        return ImageFont.load_default()

def gray_card(name, w, h, desc):
    img = Image.new("RGB", (w, h), BG)
    d = ImageDraw.Draw(img)
    d.rectangle([1, 1, w - 2, h - 2], outline=BORDER, width=3)
    fid = _font(FONT_BOLD, max(28, h // 12))
    fds = _font(FONT_PATH, max(18, h // 24))
    fnt = _font(FONT_PATH, max(15, h // 30))
    lines = [(name.rsplit(".", 1)[0], fid, TXT),
             (desc, fds, TXT),
             ("replace this file, keep the name", fnt, TXT2)]
    heights = [d.textbbox((0, 0), t, font=f)[3] for t, f, _ in lines]
    gap = h // 18
    y = (h - sum(heights) - gap * (len(lines) - 1)) // 2
    for (t, f, c), th in zip(lines, heights):
        tw = d.textbbox((0, 0), t, font=f)[2]
        d.text(((w - tw) // 2, y), t, font=f, fill=c)
        y += th + gap
    img.save(PHOTOS / name, quality=92)
    print(f"wrote photos/{name}  {w}x{h}  (gray placeholder)")

# ── (a) fixed gray placeholders ──────────────────────────────────────
gray_card("P1_apparatus_wide.jpg", 2400, 1350, "apparatus wide shot")
gray_card("P2_tip_closeup.jpg", 1200, 1200, "voice coil at stylus tip, macro")
gray_card("P3_study_context.jpg", 2400, 1350,
          "participant at desk: stylus + real objects + screen")
gray_card("P4_capture_phone.jpg", 1200, 900, "hand capturing scene with phone")

# ── (b) scene frames ─────────────────────────────────────────────────
try:
    import cv2
except ImportError:
    cv2 = None

def sharpness(bgr):
    g = cv2.cvtColor(bgr, cv2.COLOR_BGR2GRAY)
    if g.shape[1] > 960:                      # normalize scale before scoring
        s = 960 / g.shape[1]
        g = cv2.resize(g, (960, round(g.shape[0] * s)))
    return cv2.Laplacian(g, cv2.CV_64F).var()

def best_frame_from_video(path, n_samples=40):
    cap = cv2.VideoCapture(str(path))
    if not cap.isOpened():
        return None
    n = int(cap.get(cv2.CAP_PROP_FRAME_COUNT))
    if n <= 0:
        cap.release()
        return None
    best, best_s = None, -1.0
    for idx in np.linspace(0, n - 1, min(n_samples, n)).astype(int):
        cap.set(cv2.CAP_PROP_POS_FRAMES, int(idx))
        ok, frame = cap.read()
        if not ok:
            continue
        s = sharpness(frame)
        if s > best_s:
            best, best_s = frame, s
    cap.release()
    if best is None:
        return None
    return Image.fromarray(cv2.cvtColor(best, cv2.COLOR_BGR2RGB))

def best_frame_from_dir(d):
    best, best_s = None, -1.0
    for p in sorted(d.glob("*.jpg")):
        frame = cv2.imread(str(p))
        if frame is None:
            continue
        s = sharpness(frame)
        if s > best_s:
            best, best_s = frame, s
    if best is None:
        return None
    return Image.fromarray(cv2.cvtColor(best, cv2.COLOR_BGR2RGB))

def stamp_and_save(img, name, w=1200, h=900):
    # center-crop to 4:3 landscape, resize, stamp corner tag
    tw, th = w / h, img.width / img.height
    if th > tw:      # too wide -> crop width
        cw = round(img.height * tw)
        x0 = (img.width - cw) // 2
        img = img.crop((x0, 0, x0 + cw, img.height))
    else:            # too tall -> crop height
        ch = round(img.width / tw)
        y0 = (img.height - ch) // 2
        img = img.crop((0, y0, img.width, y0 + ch))
    img = img.resize((w, h), Image.LANCZOS).convert("RGB")
    overlay = Image.new("RGBA", img.size, (0, 0, 0, 0))
    d = ImageDraw.Draw(overlay)
    f = _font(FONT_PATH, 26)
    tag = "placeholder \u2014 replace with photo"
    bb = d.textbbox((0, 0), tag, font=f)
    pad, m = 10, 14
    d.rectangle([m, h - m - bb[3] - 2 * pad, m + bb[2] + 2 * pad, h - m],
                fill=(20, 20, 20, 115))
    d.text((m + pad, h - m - pad - bb[3]), tag, font=f, fill=(255, 255, 255, 235))
    img = Image.alpha_composite(img.convert("RGBA"), overlay).convert("RGB")
    img.save(PHOTOS / name, quality=90)

report = {}
for i in range(1, 7):
    stem = f"candidate_0{i}"
    name = f"P5_s{i}.jpg"
    img, src = None, None
    if cv2 is not None:
        mov = ROOT / "data" / "scenes" / f"{stem}.MOV"
        if mov.exists():
            img = best_frame_from_video(mov)
            src = "video"
        if img is None:
            fdir = ROOT / "data" / "scenes" / stem / "input" / "frames"
            if fdir.exists():
                img = best_frame_from_dir(fdir)
                src = "frames"
    if img is None:
        gray_card(name, 1200, 900, f"scene S{i} photo")
        report[name] = "gray placeholder (no source found)"
    else:
        stamp_and_save(img, name)
        report[name] = f"real capture frame ({src}: {stem})"
        print(f"wrote photos/{name}  1200x900  ({report[name]})")

print("\nsummary:")
for k, v in report.items():
    print(f"  {k}: {v}")


==> figures/make_results_figures.py <==
# -*- coding: utf-8 -*-
"""Build the six additional CHI-draft figures (scene gallery, correction ops,
per-participant results, edit strategies, freeform, objective GT lift) plus
the redesigned money figure (fig_lift), which shares its slopegraph geometry
with fig_objective so the two read as visual twins.
Style comes from figstyle.py (serif paper face + validated blue palette)."""
import csv
import json
import re
from collections import Counter, defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
from pathlib import Path
from PIL import Image

import figstyle
from figstyle import (INK, INK2, MUTED, GRID, AXIS, CONNECT, BLUE, BLUE_LT,
                      BLUE_DK, BLUE_BG, GOOD, RED, WARM)

FONT = figstyle.apply()
print("serif face:", FONT)

ROOT = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence")
FIG = ROOT / "paper" / "figures"
ASSETS = FIG / "_assets"
GREEN = "#008300"

save = figstyle.save

P = [f"P{i:02d}" for i in range(1, 13)]
rows = list(csv.DictReader(open(ROOT / "study_data" / "trials.csv")))
ba = [r for r in rows if r["stage"] == "before_after" and r["participant"] in P]
ff = [r for r in rows if r["stage"] == "freeform" and r["participant"] in P]
fv = lambda r, k: float(r[k]) if r[k] not in ("", None) else None

def autocrop(img, pad=14, bg=250):
    a = np.asarray(img.convert("RGB"))
    ys, xs = np.where((a < bg).any(axis=2))
    return Image.fromarray(a[max(0, ys.min()-pad):ys.max()+pad, max(0, xs.min()-pad):xs.max()+pad])

# ═════════ FIG: scene gallery (6 scenes × photo/layers) ═════════
VLM_TOP1 = {"candidate_01": 75, "candidate_02": 25, "candidate_03": 25,
            "candidate_04": 50, "candidate_05": 100, "candidate_06": 50}
ROLE = {"candidate_01": "before/after (easier)", "candidate_06": "before/after (harder)",
        "candidate_04": "freeform canvas", "candidate_05": "training",
        "candidate_02": "reserve", "candidate_03": "reserve"}
fig = plt.figure(figsize=(7.2, 3.1))
gs = fig.add_gridspec(2, 6, wspace=0.05, hspace=0.16)
for i, stem in enumerate([f"candidate_0{k}" for k in range(1, 7)]):
    for r, kind in enumerate(["photo", "layers"]):
        ax = fig.add_subplot(gs[r, i])
        ax.imshow(autocrop(Image.open(ASSETS / f"{stem}_{kind}.png")))
        figstyle.frame_axes(ax, lw=0.7)
        if r == 0:
            ax.set_title(f"S{i+1} · {ROLE[stem]}\nVLM top-1 {VLM_TOP1[stem]}%",
                         fontsize=6.4, color=INK, pad=3)
fig.text(0.095, 0.635, "reconstruction", rotation=90, fontsize=6.6, color=INK2, va="center")
fig.text(0.095, 0.24, "auto proposal", rotation=90, fontsize=6.6, color=INK2, va="center")
save(fig, "fig_scenes", dpi=300)

# ═════════ FIG: correction operations (3 panels on real render) ═════════
base = autocrop(Image.open(ASSETS / "candidate_01_layers.png"))
W, H = base.size
fig = plt.figure(figsize=(7.0, 2.35))
gs = fig.add_gridspec(1, 3, wspace=0.06)
titles = ["Relabel — retype the material", "Region repair — brush + expand",
          "Add layer — name a new region"]
for i, t in enumerate(titles):
    ax = fig.add_subplot(gs[0, i])
    ax.imshow(base)
    figstyle.frame_axes(ax)
    ax.set_title(t, fontsize=7.4, color=INK, pad=4, fontweight="bold")
# (1) relabel
ax = fig.axes[0]
ax.annotate("varnished dark wood", (0.62*W, 0.60*H), fontsize=5.6, color=MUTED, ha="center",
            bbox=dict(boxstyle="round,pad=0.25", fc="white", ec=AXIS, lw=0.6))
ax.plot([0.485*W, 0.755*W], [0.60*H, 0.60*H], color=RED, lw=1.0, zorder=6)
ax.annotate("rough black foam|", (0.62*W, 0.76*H), fontsize=6.4, color=INK, ha="center",
            fontweight="bold", bbox=dict(boxstyle="round,pad=0.3", fc="white", ec=BLUE, lw=1.1))
# (2) region repair: seed dots + dashed expanded boundary on the pink region
ax = fig.axes[1]
for (fx, fy) in [(0.55, 0.62), (0.62, 0.68), (0.68, 0.60)]:
    ax.plot([fx*W], [fy*H], "o", ms=4.5, color=BLUE, mec="white", mew=0.8, zorder=6)
th = np.linspace(0, 2*np.pi, 100)
ax.plot(0.615*W + 0.155*W*np.cos(th), 0.63*H + 0.16*H*np.sin(th),
        ls="--", lw=1.3, color=BLUE, zorder=5)
ax.annotate("Expand", (0.615*W, 0.36*H), fontsize=6.2, color="white", ha="center",
            fontweight="bold", bbox=dict(boxstyle="round,pad=0.3", fc=BLUE, ec="none"))
# (3) add layer: outline a desk region + name chip
ax = fig.axes[2]
ax.plot(0.24*W + 0.10*W*np.cos(th), 0.42*H + 0.11*H*np.sin(th),
        ls="--", lw=1.3, color=GREEN, zorder=5)
ax.annotate("+ new layer:\n\u201ccork board\u201d", (0.24*W, 0.19*H), fontsize=6.0, color=INK,
            ha="center", bbox=dict(boxstyle="round,pad=0.3", fc="white", ec=GREEN, lw=1.1))
save(fig, "fig_operations", dpi=300)

# ═════════ FIG: per-participant deltas + SUS/TLX ═════════
# Visual language shared with fig_lift/fig_objective: dark blue = mean +
# emphasis, light blue = secondary series, gray hairlines = individuals,
# no left spine, direct labels instead of legends/gridlines.
S = figstyle.sizes(6.8, figstyle.PRINT_DOUBLE)
fig, (a1, a2) = plt.subplots(1, 2, figsize=(6.8, 2.5), width_ratios=[1.35, 1])
fig.subplots_adjust(wspace=0.34)
deltas = {}
for p in P:
    ds = [fv(r, "realism_full") - fv(r, "realism_auto") for r in ba if r["participant"] == p]
    deltas[p] = np.mean(ds)
order = sorted(P, key=lambda p: deltas[p])
mean_d = np.mean(list(deltas.values()))
a1.axvline(0, color=AXIS, lw=0.7, zorder=0)
a1.axvline(mean_d, color=BLUE_DK, lw=0.8, ls=(0, (4, 3)), zorder=1)
for i, p in enumerate(order):
    d = deltas[p]
    a1.plot([0, d], [i, i], color=CONNECT, lw=0.8, zorder=2)
    a1.plot([d], [i], "o", ms=6, color=BLUE_DK if d > 0 else MUTED,
            mec="white", mew=0.7, zorder=4)
    if d == 0:                               # make the zero-delta dot explicit
        a1.annotate("no change", (d, i), xytext=(7, 0),
                    textcoords="offset points", ha="left", va="center",
                    fontsize=S.tiny, color=MUTED, style="italic")
    else:                                    # direct-label all 12 deltas
        a1.annotate(f"+{d:.1f}", (d, i), xytext=(6.5, 0),
                    textcoords="offset points", ha="left", va="center",
                    fontsize=S.tiny, color=MUTED, zorder=5,
                    path_effects=[pe.withStroke(linewidth=1.6, foreground="white")])
a1.annotate(f"mean +{mean_d:.2f}", (mean_d, len(P) - 0.35), xytext=(4, 0),
            textcoords="offset points", ha="left", va="bottom",
            fontsize=S.small, color=BLUE_DK, style="italic")
a1.set_yticks(range(len(order))); a1.set_yticklabels(order)
a1.tick_params(axis="y", labelsize=S.tiny, length=0, labelcolor=MUTED)
a1.tick_params(axis="x", labelsize=S.tick, length=0)
a1.set_xticks([0, 1, 2, 3])
a1.set_xlabel("mean realism delta (post-edit \u2212 auto)", fontsize=S.label)
a1.set_xlim(-0.4, 3.0); a1.set_ylim(-0.7, len(P) + 0.45)
a1.spines["left"].set_visible(False)
a1.spines["bottom"].set_bounds(0, 3)
sus = {"P01": 67.5, "P02": 65.0, "P03": 75.0, "P04": 67.5, "P05": 77.5, "P06": 77.5,
       "P07": 77.5, "P08": 92.5, "P09": 95.0, "P10": 62.5, "P11": 77.5, "P12": 82.5}
tlx = [fv(r, "tlx_raw") for r in ba]
rng = np.random.default_rng(7)
for y0, vals, c, lab, unit in [(1, list(sus.values()), BLUE_DK, "SUS", "per person"),
                               (0, tlx, BLUE_LT, "TLX", "per scene")]:
    a2.plot([0, 100], [y0, y0], color=AXIS, lw=0.6, zorder=1)   # strip baseline
    a2.plot(vals, y0 + rng.normal(0, 0.035, len(vals)), "o", ms=5,
            color=c, mec="white", mew=0.7, alpha=0.95, zorder=3)
    m = np.mean(vals)
    a2.plot([m, m], [y0 - 0.17, y0 + 0.17], color=BLUE_DK, lw=2.2, zorder=5,
            solid_capstyle="round")
    a2.annotate(f"{m:.1f}", (m, y0 + 0.24), fontsize=S.annot, ha="center",
                va="bottom", fontweight="bold", color=BLUE_DK)
    tr = a2.get_yaxis_transform()            # x in axes fraction, y in data
    a2.text(-0.035, y0 + 0.10, lab, transform=tr, ha="right", va="center",
            fontsize=S.label, fontweight="bold", color=INK2)
    a2.text(-0.035, y0 - 0.13, unit, transform=tr, ha="right", va="center",
            fontsize=S.tiny, color=MUTED)
a2.set_yticks([])
a2.set_xticks(range(0, 101, 20))
a2.set_xlim(-2, 102); a2.set_ylim(-0.42, 1.52)
a2.set_xlabel("score (0\u2013100)", fontsize=S.label)
a2.tick_params(axis="x", labelsize=S.tick, length=0)
a2.spines["left"].set_visible(False)
a2.spines["bottom"].set_bounds(0, 100)
save(fig, "fig_participants")

# ═════════ FIG: edit strategies — 24-trial icon array ═════════
# One square per replication trial, and one message: 14 of 24 trials were
# fixed by renaming alone (strokes==0 coincides with zero SAM expansions
# in the logs, so the split matches the prose definition).
S = figstyle.sizes(3.6, figstyle.PRINT_SINGLE)
AMBER = "#c9821f"
gi = lambda r, k: int(float(r[k] or 0))
n_only = sum(1 for r in ba if gi(r, "n_brush_stroke") == 0)
n_mix = len(ba) - n_only
assert (n_only, n_mix) == (14, 10)
fig, ax = plt.subplots(figsize=(3.6, 1.5))
COLS = 12
from matplotlib.patches import FancyBboxPatch
for i in range(len(ba)):
    rr, cc = divmod(i, COLS)
    ax.add_patch(FancyBboxPatch(
        (cc + 0.10, (1 - rr) + 0.10), 0.80, 0.80,
        boxstyle="round,pad=0,rounding_size=0.14",
        fc=BLUE_DK if i < n_only else AMBER, ec="white", lw=1.4))
ax.text(0.02, 2.18, "renamed materials only — 14 of 24 trials",
        fontsize=S.label, color=BLUE_DK, fontweight="bold", va="bottom")
ax.text(COLS - 0.02, -0.22, "also repaired region boundaries — 10",
        fontsize=S.label, color="#9a6417", fontweight="bold",
        va="top", ha="right")
ax.set_xlim(-0.05, COLS + 0.05)
ax.set_ylim(-0.75, 2.75)
ax.set_aspect("equal")
ax.axis("off")
save(fig, "fig_strategies")

# ═════════ FIG: freeform results ═════════
S = figstyle.sizes(3.6, figstyle.PRINT_SINGLE)
fig, ax = plt.subplots(figsize=(3.6, 2.3))
nm = [fv(r, "named_match") for r in ff]
ex = [fv(r, "express") for r in ff]

def dotstrip(vals, y0, color):
    """Stack coincident dots vertically with visible offsets (no overplotting)."""
    cnt = Counter(vals)
    idx = defaultdict(int)
    for v in vals:
        n = cnt[v]
        i = idx[v]; idx[v] += 1
        ax.plot([v], [y0 + (i - (n - 1) / 2) * 0.115], "o", ms=5.5,
                color=color, mec="white", mew=0.9, zorder=3)

dotstrip(nm, 1, BLUE_DK)
dotstrip(ex, 0, BLUE_LT)
for vals, y0 in ((nm, 1), (ex, 0)):
    m = np.mean(vals)
    ax.plot([m, m], [y0 - 0.3, y0 + 0.3], color=INK, lw=1.8,
            solid_capstyle="round", zorder=4)
    ax.annotate(f"{m:.2f}", (m, y0 + 0.36), fontsize=S.annot, ha="center",
                fontweight="bold", color=INK)
ax.axvline(4, color=AXIS, lw=0.8, ls=":")
ax.annotate("midpoint", (4, 1.62), fontsize=S.tiny, color=MUTED, ha="center")
ax.set_yticks([0, 1]); ax.set_yticklabels(["expressivity", "named-material\nmatch"], fontsize=S.small)
ax.set_xticks(range(1, 8)); ax.set_xlim(0.5, 7.5); ax.set_ylim(-0.55, 1.85)
ax.set_xlabel("rating (1\u20137)", fontsize=S.label)
ax.tick_params(axis="x", labelsize=S.tick)
ax.grid(axis="x")
save(fig, "fig_freeform")

# ═════════ FIGS: lift twins — subjective realism + objective (blind) GT ═════
# fig_lift and fig_objective share one panel builder so they read as visual
# twins: gray count-weighted hairlines per pair, light-blue dots at "auto",
# dark-blue at "after", a dark-blue mean line with bold direct labels, the
# delta italic at the midpoint, titles set inside the axes, no left spine.

def slope_twin(figname, figsize, panels, ylabel, ylab_x, ylim, yticks,
               val_fmt, delta_fmt):
    """panels: [(pairs, title, subtitle)]; pairs = [(auto, after), ...]."""
    S = figstyle.sizes(figsize[0], figstyle.PRINT_DOUBLE)
    fig, axes = plt.subplots(1, 2, figsize=figsize, sharey=True)
    fig.subplots_adjust(wspace=0.14)
    for ax, (pairs, title, sub) in zip(axes, panels):
        cnt = Counter(pairs)
        # dodge duplicates horizontally: coincident pairs pile into visually
        # heavier (count-weighted) hairline bands while staying countable
        seen = defaultdict(int)
        for (a, f) in pairs:
            i = seen[(a, f)]; seen[(a, f)] += 1
            off = (i - (cnt[(a, f)] - 1) / 2) * 0.045
            ax.plot([off, 1 + off], [a, f], color=CONNECT, lw=0.9, zorder=1,
                    solid_capstyle="round")
            ax.plot([off], [a], "o", ms=4.2, color=BLUE_LT, mec="white",
                    mew=0.6, zorder=3)
            ax.plot([1 + off], [f], "o", ms=4.2, color=BLUE_DK, mec="white",
                    mew=0.6, zorder=3)
        ma = np.mean([a for a, _ in pairs]); mf = np.mean([f for _, f in pairs])
        ax.plot([0, 1], [ma, mf], color=BLUE_DK, lw=2.6, zorder=4,
                solid_capstyle="round")
        ax.plot([0], [ma], "o", ms=7, color=BLUE_DK, mec="white", mew=1.0, zorder=5)
        ax.plot([1], [mf], "o", ms=7, color=BLUE_DK, mec="white", mew=1.0, zorder=5)
        # mean labels clear the widest dodged pile at each rail
        moff = (max(cnt.values()) - 1) / 2 * 0.045
        ax.annotate(val_fmt.format(ma), (-moff, ma), xytext=(-7, 0),
                    textcoords="offset points", ha="right", va="center",
                    fontsize=S.annot, fontweight="bold", color=BLUE_DK)
        ax.annotate(val_fmt.format(mf), (1 + moff, mf), xytext=(7, 0),
                    textcoords="offset points", ha="left", va="center",
                    fontsize=S.annot, fontweight="bold", color=BLUE_DK)
        ax.annotate(delta_fmt.format(mf - ma), (0.5, (ma + mf) / 2),
                    xytext=(-4, 6), textcoords="offset points", ha="right",
                    va="bottom", fontsize=S.label, fontweight="bold",
                    style="italic", color=BLUE_DK,
                    path_effects=[pe.withStroke(linewidth=2.0, foreground="white")])
        halo = [pe.withStroke(linewidth=2.2, foreground="white")]
        ax.text(0.035, 0.985, title, transform=ax.transAxes, ha="left",
                va="top", fontsize=S.title, fontweight="bold", color=INK,
                path_effects=halo)
        ax.text(0.035, 0.985 - 0.078, sub, transform=ax.transAxes, ha="left",
                va="top", fontsize=S.small, color=MUTED, path_effects=halo)
        ax.set_xlim(-0.46, 1.46); ax.set_ylim(*ylim)
        ax.set_yticks(list(yticks))
        ax.set_xticks([0, 1])
        ax.set_xticklabels(["Automatic\nproposal", "After\nediting"])
        ax.tick_params(axis="x", labelsize=S.tick, length=0, labelcolor=INK2)
        ax.tick_params(axis="y", labelsize=S.tick, length=0)
        ax.spines["left"].set_visible(False)
        ax.spines["bottom"].set_bounds(-0.2, 1.2)
        ax.grid(axis="y")
    axes[0].text(ylab_x, 1.035, ylabel, transform=axes[0].transAxes,
                 ha="left", va="bottom", fontsize=S.label, color=INK2)
    save(fig, figname)
    return fig

def realism_pairs(stem):
    return [(int(r["realism_auto"]), int(r["realism_full"]))
            for r in ba if r["scene"] == stem]

slope_twin("fig_lift", (6.6, 3.0),
           [(realism_pairs("candidate_01"), "Easier scene", "auto top-1 75%"),
            (realism_pairs("candidate_06"), "Harder scene", "auto top-1 50%")],
           "Realism vs. the physical scene (1\u20137)", -0.045,
           (0.6, 7.4), range(1, 8), "{:.2f}", "+{:.2f}")

# ═════════ FIG: objective (blind) family-accuracy lift ═════════
txt = (ASSETS / "gt_scores_all.txt").read_text(encoding="utf-8", errors="replace")
gt = {}   # (participant, scene) -> dict
cur_p = None
for line in txt.splitlines():
    m = re.match(r"=== (P\d+) ===", line)
    if m: cur_p = m.group(1)
    m = re.match(r"\s+(candidate_\d+)$", line)
    if m: cur_s = m.group(1)
    m = re.search(r"family_%\s+(\d+)->(\d+).*top1_%\s+(\d+)->(\d+)", line)
    if m:
        gt[(cur_p, cur_s)] = dict(fam_a=int(m.group(1)), fam_f=int(m.group(2)),
                                  top1_a=int(m.group(3)), top1_f=int(m.group(4)))
json.dump({f"{k[0]}|{k[1]}": v for k, v in gt.items()},
          open(ASSETS / "gt_scores_parsed.json", "w"), indent=1)

def gt_pairs(stem):
    return [(gt[(p, stem)]["fam_a"], gt[(p, stem)]["fam_f"])
            for p in P if (p, stem) in gt]

slope_twin("fig_objective", (6.6, 2.9),
           [(gt_pairs("candidate_01"), "Easier scene", "auto top-1 75%"),
            (gt_pairs("candidate_06"), "Harder scene", "auto top-1 50%")],
           "Face-weighted family accuracy vs. GT (%)", -0.075,
           (-5, 105), range(0, 101, 20), "{:.0f}%", "+{:.0f} pts")
print("done")


==> figures/make_teaser_compose.py <==
"""fig_teaser_composed — designed teaser strip (PIL).
Two rows: capture -> reconstruct -> auto-propose, then correct -> feel,
uniform 4:3 panels, rounded corners, soft shadows, numbered badges, flow
arrows; blue feel<->edit pairing echoes fig_pipeline. Rerun after swapping
photo slots.  python make_teaser_compose.py
"""
from pathlib import Path

from PIL import Image, ImageDraw, ImageFilter, ImageFont

D = Path(__file__).parent
BLUE = (42, 120, 214)
INK = (35, 39, 46)
MUT = (122, 128, 137)
EDGE = (201, 205, 211)

F = r"C:\Windows\Fonts"
def font(sz, bold=False):
    for name in (["palab.ttf"] if bold else ["pala.ttf"]):
        p = Path(F) / name
        if p.exists():
            return ImageFont.truetype(str(p), sz)
    return ImageFont.truetype(str(Path(F) / "georgia.ttf"), sz)


def crop43(path, y_frac=0.5):
    im = Image.open(path).convert("RGB")
    w, h = im.size
    if w / h > 4 / 3:
        nw = int(h * 4 / 3)
        im = im.crop(((w - nw) // 2, 0, (w + nw) // 2, h))
    else:
        nh = int(w * 3 / 4)
        y0 = int((h - nh) * y_frac)
        im = im.crop((0, y0, w, y0 + nh))
    return im


# All panels show the HARDER study scene (candidate_06), matching the
# participant photo in panel 5: cardboard box, lined yellow pad, orange
# foam sheet on dark velvet. Auto labels and the correction are the real
# ones from the study's canonical layers / ground truth.
PANELS = [
    (D / "photos/capture_s6.jpg", 0.5, "Capture",
     "a ~30 s phone orbit of a real scene"),
    (D / "panels/scenes_s6_recon.png", 0.5, "Reconstruct",
     "stylus-grade mesh from casual video"),
    (D / "panels/scenes_s6_proposal.png", 0.5, "Auto-propose",
     "regions segmented, materials named"),
    (D / "panels/scenes_s6_proposal.png", 0.5, "Correct by language",
     "type what your hands tell you"),
    (D / "photos/P3_study_context.jpg", 0.55, "Feel vs.\u2009the real scene",
     "1 kHz stylus + voice-coil texture"),
]

# label chips, fractional (x, y) anchors on the finished panel
CHIP_BLUE = (36, 100, 178)
CHIP_GREEN = (0, 122, 22)
CHIP_PINK = (196, 84, 128)
CHIP_AMBER = (196, 130, 0)
PROPOSE_CHIPS = [
    (0.16, 0.10, "oak wood", CHIP_BLUE),
    (0.36, 0.28, "cardboard", CHIP_PINK),
    (0.72, 0.20, "yellow paper", CHIP_AMBER),
    (0.46, 0.70, "orange plastic", CHIP_GREEN),
]

W, H = 2600, 1640
img = Image.new("RGB", (W, H), (255, 255, 255))
d = ImageDraw.Draw(img)
R = 26                      # corner radius


def panel(x, y, w, h, src, y_frac):
    # soft shadow
    sh = Image.new("RGBA", (w + 60, h + 60), (0, 0, 0, 0))
    ImageDraw.Draw(sh).rounded_rectangle([28, 32, w + 28, h + 32], R,
                                         fill=(0, 0, 0, 60))
    sh = sh.filter(ImageFilter.GaussianBlur(12))
    img.paste(sh, (x - 28, y - 28), sh)
    # rounded photo
    ph = crop43(src, y_frac).resize((w, h), Image.LANCZOS)
    mask = Image.new("L", (w, h), 0)
    ImageDraw.Draw(mask).rounded_rectangle([0, 0, w, h], R, fill=255)
    img.paste(ph, (x, y), mask)
    d.rounded_rectangle([x, y, x + w, y + h], R, outline=EDGE, width=3)


def chip(px, py, pw, ph, fx, fy, text, color, fsz=30):
    f = font(fsz, True)
    tw = d.textlength(text, font=f)
    pad = 14
    x = px + fx * pw - (tw + 2 * pad) / 2
    y = py + fy * ph
    d.rounded_rectangle([x, y, x + tw + 2 * pad, y + fsz + 2 * pad - 6], 12,
                        fill=color, outline=(255, 255, 255), width=3)
    d.text((x + pad, y + pad - 4), text, font=f, fill=(255, 255, 255))


def correction(px, py, pw, ph):
    """The study's real S6 fix: 'orange matte plastic' -> typed foam label."""
    f1 = font(34)
    t1 = "orange matte plastic"
    tw1 = d.textlength(t1, font=f1)
    x1 = px + 0.44 * pw - tw1 / 2
    y1 = py + 0.52 * ph
    d.rounded_rectangle([x1 - 16, y1 - 10, x1 + tw1 + 16, y1 + 46], 10,
                        fill=(245, 245, 242), outline=(180, 184, 190), width=3)
    d.text((x1, y1), t1, font=f1, fill=(130, 134, 140))
    d.line([x1 - 4, y1 + 24, x1 + tw1 + 4, y1 + 24], fill=(200, 40, 40), width=5)
    f2 = font(46, True)
    t2 = "soft orange foam"
    tw2 = d.textlength(t2, font=f2)
    x2 = px + 0.46 * pw - tw2 / 2
    y2 = y1 + 80
    d.rounded_rectangle([x2 - 22, y2 - 14, x2 + tw2 + 46, y2 + 58], 12,
                        fill=(255, 255, 255), outline=BLUE, width=6)
    d.text((x2, y2), t2, font=f2, fill=INK)
    d.line([x2 + tw2 + 14, y2 + 2, x2 + tw2 + 14, y2 + 46], fill=INK, width=5)


def badge_title(cx, y, num, title, sub):
    ft, fs = font(46, True), font(33)
    tw = d.textlength(title, font=ft)
    bw = 56
    total = bw + 18 + tw
    bx = cx - total / 2
    d.ellipse([bx, y, bx + bw, y + bw], fill=BLUE)
    fn = font(34, True)
    nw = d.textlength(num, font=fn)
    d.text((bx + (bw - nw) / 2, y + 7), num, font=fn, fill=(255, 255, 255))
    d.text((bx + bw + 18, y + 2), title, font=ft, fill=INK)
    sw = d.textlength(sub, font=fs)
    d.text((cx - sw / 2, y + 62), sub, font=fs, fill=MUT)


def harrow(x0, x1, y, color=(154, 160, 168), lw=7):
    d.line([x0, y, x1 - 26, y], fill=color, width=lw)
    d.polygon([(x1 - 30, y - 17), (x1, y), (x1 - 30, y + 17)], fill=color)


# ── row 1: three panels ──────────────────────────────────────────────
P1W, P1H = 738, 554
GAP1, M = 100, 62
xs = [M, M + P1W + GAP1, M + 2 * (P1W + GAP1)]
Y1 = 48
for (x, (src, yf, t, s)) in zip(xs, PANELS[:3]):
    panel(x, Y1, P1W, P1H, src, yf)
for (fx, fy, t, c) in PROPOSE_CHIPS:
    chip(xs[2], Y1, P1W, P1H, fx, fy, t, c)
for i, x in enumerate(xs):
    badge_title(x + P1W / 2, Y1 + P1H + 26, str(i + 1), PANELS[i][2], PANELS[i][3])
for x in xs[:-1]:
    harrow(x + P1W + 16, x + P1W + GAP1 - 16, Y1 + P1H // 2)

# ── row 2: two larger panels ─────────────────────────────────────────
P2W, P2H = 918, 688
GAP2 = 210
row2w = 2 * P2W + GAP2
X4 = (W - row2w) // 2
Y2 = Y1 + P1H + 150
panel(X4, Y2, P2W, P2H, *[PANELS[3][0], PANELS[3][1]])
correction(X4, Y2, P2W, P2H)
panel(X4 + P2W + GAP2, Y2, P2W, P2H, *[PANELS[4][0], PANELS[4][1]])
badge_title(X4 + P2W / 2, Y2 + P2H + 26, "4", PANELS[3][2], PANELS[3][3])
badge_title(X4 + P2W + GAP2 + P2W / 2, Y2 + P2H + 26, "5", PANELS[4][2], PANELS[4][3])

# blue feel/edit loop between 4 and 5, arrows labeled by destination
mid = X4 + P2W + GAP2 / 2
ay = Y2 + P2H // 2
fl = font(36, True)
harrow(X4 + P2W + 24, X4 + P2W + GAP2 - 24, ay - 30, color=BLUE, lw=9)
w_feel = d.textlength("feel", font=fl)
d.text((mid - w_feel / 2, ay - 96), "feel", font=fl, fill=BLUE)
d.line([X4 + P2W + GAP2 - 24, ay + 30, X4 + P2W + 50, ay + 30], fill=BLUE, width=9)
d.polygon([(X4 + P2W + 54, ay + 13), (X4 + P2W + 24, ay + 30), (X4 + P2W + 54, ay + 47)], fill=BLUE)
w_edit = d.textlength("edit", font=fl)
d.text((mid - w_edit / 2, ay + 52), "edit", font=fl, fill=BLUE)

img.save(D / "fig_teaser_composed.png")
print("wrote", D / "fig_teaser_composed.png", img.size)


==> figures/render_all_scenes.py <==
"""Offscreen renders of ALL six study scenes for the scene-gallery figure:
per scene, the photometric mesh + the canonical auto-layer overlay, leveled
with the viewer's exact orientation. Writes _assets/<stem>_{photo,layers}.png."""
import sys
import json
import numpy as np
import trimesh
import pyvista as pv
from pathlib import Path

ROOT = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence")
sys.path.insert(0, str(ROOT))
OUT = ROOT / "paper" / "figures" / "_assets"
OUT.mkdir(parents=True, exist_ok=True)

from semantic_texture_brush.io.scene import load_scene
from semantic_texture_brush.reconstruction.orient import upright_rotation_for_scene

LAYER_HEX = ["#2a78d6", "#008300", "#e87ba4", "#eda100"]   # validated categorical
def hex2rgb(h):
    return np.array([int(h[i:i+2], 16) for i in (1, 3, 5)], float)

def render(V, F, colors, fname):
    faces = np.hstack([np.full((len(F), 1), 3), F]).ravel()
    grid = pv.PolyData(V, faces)
    grid["rgb"] = colors.astype(np.uint8)
    pl = pv.Plotter(off_screen=True, window_size=(1200, 800))
    pl.set_background("white")
    pl.add_mesh(grid, scalars="rgb", rgb=True, smooth_shading=False,
                ambient=0.35, diffuse=0.75, specular=0.0)
    pl.camera_position = "xz"
    pl.camera.azimuth = 205
    pl.camera.elevation = -35
    pl.reset_camera()
    pl.camera.zoom(1.35)
    pl.screenshot(str(OUT / fname))
    pl.close()

for i in range(1, 7):
    stem = f"candidate_0{i}"
    d = ROOT / "data/scenes" / stem
    sc = load_scene(d, stem=stem)
    R, _ = upright_rotation_for_scene(sc)
    m = trimesh.load(str(d / f"{stem}_mesh.obj"), process=False)
    V = np.asarray(m.vertices, float) @ R.T
    F = np.asarray(m.faces)
    vcol = np.asarray(m.visual.vertex_colors)[:, :3]
    render(V, F, vcol, f"{stem}_photo.png")

    ldir = ROOT / "study/canonical_layers" / stem
    if not (ldir / "layers.json").exists():
        print(f"{stem}: no canonical layers, photo only")
        continue
    layers = json.load(open(ldir / "layers.json"))
    layers = layers["layers"] if isinstance(layers, dict) else layers
    face_layer = np.full(len(F), -1, int)
    names = []
    for j, l in enumerate(layers):
        z = np.load(ldir / f"layer_{j+1:04d}.npz")
        face_layer[z["face_indices"]] = j
        names.append(l.get("label") or l.get("name") or f"layer {j+1}")
    overlay = vcol.astype(float) * 0.45 + 255 * 0.35
    vert_layer = np.full(len(V), -1, int)
    for j in range(len(layers)):
        vs = np.unique(F[face_layer == j].ravel())
        vert_layer[vs] = j
    for j in range(len(layers)):
        vm = vert_layer == j
        overlay[vm] = overlay[vm] * 0.35 + hex2rgb(LAYER_HEX[j % 4]) * 0.65
    render(V, F, np.clip(overlay, 0, 255), f"{stem}_layers.png")
    print(f"{stem}: {len(m.vertices)}v/{len(F)}f, layers={names}")


==> figures/render_mesh_panels.py <==
"""Offscreen renders of candidate_01 for the teaser: (b) photometric mesh,
(c) auto-layer overlay. Leveled+yawed with the SAME rotation the viewer uses."""
import sys
import numpy as np
import trimesh
import pyvista as pv
from pathlib import Path

ROOT = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence")
sys.path.insert(0, str(ROOT))
OUT = ROOT / "paper" / "figures" / "_assets"
OUT.mkdir(parents=True, exist_ok=True)

from semantic_texture_brush.io.scene import load_scene
from semantic_texture_brush.reconstruction.orient import upright_rotation_for_scene

STEM = "candidate_01"
d = ROOT / "data/scenes" / STEM
sc = load_scene(d, stem=STEM)
R, _ = upright_rotation_for_scene(sc)

m = trimesh.load(str(d / f"{STEM}_mesh.obj"), process=False)
V = np.asarray(m.vertices, float) @ R.T          # leveled display frame
F = np.asarray(m.faces)
vcol = np.asarray(m.visual.vertex_colors)[:, :3]

# Validated categorical slots (light), assigned in fixed order.
LAYER_HEX = ["#2a78d6", "#008300", "#e87ba4", "#eda100"]
def hex2rgb(h):
    return np.array([int(h[i:i+2], 16) for i in (1, 3, 5)], float)

import json
ldir = ROOT / "study/canonical_layers" / STEM
layers = json.load(open(ldir / "layers.json"))
layers = layers["layers"] if isinstance(layers, dict) else layers

def make_grid(V, F):
    faces = np.hstack([np.full((len(F), 1), 3), F]).ravel()
    return pv.PolyData(V, faces)

def render(fname, colors_per_vertex, cpos=None):
    grid = make_grid(V, F)
    grid["rgb"] = colors_per_vertex.astype(np.uint8)
    pl = pv.Plotter(off_screen=True, window_size=(1500, 1000))
    pl.set_background("white")
    pl.add_mesh(grid, scalars="rgb", rgb=True, smooth_shading=False,
                ambient=0.35, diffuse=0.75, specular=0.0, show_edges=False)
    # look-down orbit like the study viewer: elevation ~35deg
    pl.camera_position = "xz"
    pl.camera.azimuth = 205
    pl.camera.elevation = -35
    pl.reset_camera()
    pl.camera.zoom(1.35)
    pl.screenshot(str(OUT / fname), transparent_background=False)
    pl.close()
    print("wrote", OUT / fname)

# (b) photometric
render("mesh_photo.png", vcol)

# (c) layer overlay: 60% layer color over lightened photometric
face_layer = np.full(len(F), -1, int)
names = []
for i, l in enumerate(layers):
    z = np.load(ldir / f"layer_{i+1:04d}.npz")
    face_layer[z["face_indices"]] = i
    names.append(l.get("label") or l.get("name") or f"layer {i+1}")
overlay = vcol.astype(float) * 0.45 + 255 * 0.35        # desaturated base
vert_layer = np.full(len(V), -1, int)
for i in range(len(layers)):
    fmask = face_layer == i
    vs = np.unique(F[fmask].ravel())
    vert_layer[vs] = i
for i in range(len(layers)):
    mcol = hex2rgb(LAYER_HEX[i % 4])
    vm = vert_layer == i
    overlay[vm] = overlay[vm] * 0.35 + mcol * 0.65
render("mesh_layers.png", np.clip(overlay, 0, 255))

print("layer names:", names)


==> figures/render_panels_hires.py <==
# -*- coding: utf-8 -*-
"""High-resolution offscreen renders for the LaTeX-assembled panel exports
(export_panels.py).  Same scenes, orientation, camera, and layer colors as
render_all_scenes.py / render_mesh_panels.py — only the window size differs.
Writes _assets/<stem>_{photo,layers}_hi.png at 2250x1500."""
import sys
import json
import numpy as np
import trimesh
import pyvista as pv
from pathlib import Path

ROOT = Path(r"c:/Users/wanli/OneDrive/Desktop/projects/HapticTelepresence")
sys.path.insert(0, str(ROOT))
OUT = ROOT / "paper" / "figures" / "_assets"
OUT.mkdir(parents=True, exist_ok=True)

from semantic_texture_brush.io.scene import load_scene
from semantic_texture_brush.reconstruction.orient import upright_rotation_for_scene

SIZE = (2250, 1500)
LAYER_HEX = ["#2a78d6", "#008300", "#e87ba4", "#eda100"]   # validated categorical

def hex2rgb(h):
    return np.array([int(h[i:i+2], 16) for i in (1, 3, 5)], float)

def render(V, F, colors, fname):
    faces = np.hstack([np.full((len(F), 1), 3), F]).ravel()
    grid = pv.PolyData(V, faces)
    grid["rgb"] = colors.astype(np.uint8)
    pl = pv.Plotter(off_screen=True, window_size=SIZE)
    pl.set_background("white")
    pl.add_mesh(grid, scalars="rgb", rgb=True, smooth_shading=False,
                ambient=0.35, diffuse=0.75, specular=0.0)
    pl.camera_position = "xz"
    pl.camera.azimuth = 205
    pl.camera.elevation = -35
    pl.reset_camera()
    pl.camera.zoom(1.35)
    pl.screenshot(str(OUT / fname))
    pl.close()
    print("wrote", OUT / fname)

for i in range(1, 7):
    stem = f"candidate_0{i}"
    d = ROOT / "data/scenes" / stem
    sc = load_scene(d, stem=stem)
    R, _ = upright_rotation_for_scene(sc)
    m = trimesh.load(str(d / f"{stem}_mesh.obj"), process=False)
    V = np.asarray(m.vertices, float) @ R.T
    F = np.asarray(m.faces)
    vcol = np.asarray(m.visual.vertex_colors)[:, :3]
    render(V, F, vcol, f"{stem}_photo_hi.png")

    ldir = ROOT / "study/canonical_layers" / stem
    if not (ldir / "layers.json").exists():
        print(f"{stem}: no canonical layers, photo only")
        continue
    layers = json.load(open(ldir / "layers.json"))
    layers = layers["layers"] if isinstance(layers, dict) else layers
    face_layer = np.full(len(F), -1, int)
    for j, l in enumerate(layers):
        z = np.load(ldir / f"layer_{j+1:04d}.npz")
        face_layer[z["face_indices"]] = j
    overlay = vcol.astype(float) * 0.45 + 255 * 0.35
    vert_layer = np.full(len(V), -1, int)
    for j in range(len(layers)):
        vs = np.unique(F[face_layer == j].ravel())
        vert_layer[vs] = j
    for j in range(len(layers)):
        vm = vert_layer == j
        overlay[vm] = overlay[vm] * 0.35 + hex2rgb(LAYER_HEX[j % 4]) * 0.65
    render(V, F, np.clip(overlay, 0, 255), f"{stem}_layers_hi.png")
print("done")

